A high precision calibration of the nonlinear energy response at Daya Bay

A high precision calibration of the nonlinearity in the energy response of the Daya Bay Reactor Neutrino Experiment's antineutrino detectors is presented in detail. The energy nonlinearity originates from the particle-dependent light yield of the scintillator and charge-dependent electronics response. The nonlinearity model is constrained by $\gamma$ calibration points from deployed and naturally occurring radioactive sources, the $\beta$ spectrum from $^{12}$B decays, and a direct measurement of the electronics nonlinearity with a new flash analog-to-digital converter readout system. Less than 0.5% uncertainty in the energy nonlinearity calibration is achieved for positrons of kinetic energies greater than 1 MeV.

==> anc/B12Spec_Measured.txt <==
# The measured B12 decay spectrum at Daya Bay.
# It is based on the energy without electronics nonlinearity corrected at the single channel level.
# Background has been subtracted.
Erec Entries
3.5 9848.47
3.75 10431.6
4 11094.7
4.25 11637.9
4.5 12137.4
4.75 12732.5
5 13127.6
5.25 13565.7
5.5 13777.4
5.75 14307.2
6 14516.5
6.25 14631.6
6.5 14925.6
6.75 14919.6
7 14660.5
7.25 14717.6
7.5 14451.5
7.75 14289.3
8 14109.2
8.25 13643.3
8.5 13167.3
8.75 12755.4
9 12210.6
9.25 11730.7
9.5 11019.9
9.75 10230.1
10 9474.26
10.25 8820.32
10.5 8124.37
10.75 7335
11 6534.58
11.25 5690.05
11.5 5164.32
11.75 4383.32
12 3668.84
12.25 3061.84
12.5 2337.95
12.75 1809
13 1268.63
13.25 876.895
13.5 605.895
13.75 405.895
14 250
14.25 190.211
14.5 173.737
14.75 123.368
15 130.737
15.25 103.158
15.5 90.7895
15.75 72.8421
16 72.6842
16.25 49.0526
16.5 20.1579
16.75 15
17 6.89474
17.25 8.89474
17.5 5.73684
17.75 -0.0526317


==> anc/B12Spec_Predicted.txt <==
# The probability density functions of the predicted beta spectra of B12:

Etrue, branching 1, branching 2, branching 3:
0.005 7.55109e-06 2.35136e-05 7.89372e-05
0.015 9.87085e-06 3.07141e-05 0.000102979
0.025 1.17641e-05 3.65777e-05 0.000122483
0.035 1.34568e-05 4.1809e-05 0.000139822
0.045 1.50362e-05 4.66808e-05 0.000155915
0.055 1.65452e-05 5.13269e-05 0.000171213
0.065 1.80083e-05 5.58234e-05 0.000185973
0.075 1.94408e-05 6.02181e-05 0.000200355
0.085 2.0853e-05 6.45431e-05 0.000214467
0.095 2.22521e-05 6.88209e-05 0.000228385
0.105 2.36434e-05 7.30681e-05 0.000242164
0.115 2.50309e-05 7.72968e-05 0.000255845
0.125 2.64176e-05 8.15168e-05 0.000269459
0.135 2.78061e-05 8.57352e-05 0.000283032
0.145 2.91982e-05 8.99581e-05 0.000296582
0.155 3.05954e-05 9.41902e-05 0.000310125
0.165 3.1999e-05 9.84353e-05 0.000323673
0.175 3.34102e-05 0.000102697 0.000337237
0.185 3.48296e-05 0.000106977 0.000350824
0.195 3.62582e-05 0.000111278 0.000364442
0.205 3.76964e-05 0.000115602 0.000378096
0.215 3.91448e-05 0.00011995 0.00039179
0.225 4.06039e-05 0.000124324 0.000405529
0.235 4.20739e-05 0.000128724 0.000419315
0.245 4.35553e-05 0.000133152 0.00043315
0.255 4.50483e-05 0.000137608 0.000447037
0.265 4.65531e-05 0.000142093 0.000460977
0.275 4.807e-05 0.000146607 0.000474971
0.285 4.9599e-05 0.00015115 0.00048902
0.295 5.11404e-05 0.000155724 0.000503125
0.305 5.26942e-05 0.000160328 0.000517285
0.315 5.42605e-05 0.000164963 0.000531502
0.325 5.58395e-05 0.000169628 0.000545774
0.335 5.74312e-05 0.000174324 0.000560103
0.345 5.90356e-05 0.000179051 0.000574486
0.355 6.06528e-05 0.000183808 0.000588925
0.365 6.22828e-05 0.000188597 0.000603418
0.375 6.39257e-05 0.000193416 0.000617964
0.385 6.55814e-05 0.000198265 0.000632564
0.395 6.725e-05 0.000203146 0.000647216
0.405 6.89315e-05 0.000208057 0.000661919
0.415 7.06258e-05 0.000212998 0.000676672
0.425 7.23329e-05 0.000217969 0.000691475
0.435 7.40528e-05 0.000222971 0.000706326
0.445 7.57856e-05 0.000228002 0.000721225
0.455 7.75311e-05 0.000233063 0.000736169
0.465 7.92894e-05 0.000238153 0.000751159
0.475 8.10604e-05 0.000243273 0.000766192
0.485 8.2844e-05 0.000248422 0.000781268
0.495 8.46403e-05 0.0002536 0.000796386
0.505 8.64492e-05 0.000258806 0.000811543
0.515 8.82706e-05 0.00026404 0.000826739
0.525 9.01046e-05 0.000269303 0.000841973
0.535 9.19509e-05 0.000274594 0.000857243
0.545 9.38097e-05 0.000279912 0.000872548
0.555 9.56809e-05 0.000285257 0.000887887
0.565 9.75643e-05 0.00029063 0.000903258
0.575 9.946e-05 0.000296029 0.00091866
0.585 0.000101368 0.000301455 0.000934091
0.595 0.000103288 0.000306907 0.000949551
0.605 0.00010522 0.000312385 0.000965038
0.615 0.000107164 0.000317888 0.00098055
0.625 0.00010912 0.000323418 0.000996086
0.635 0.000111088 0.000328972 0.00101164
0.645 0.000113068 0.000334551 0.00102723
0.655 0.000115059 0.000340154 0.00104283
0.665 0.000117063 0.000345782 0.00105844
0.675 0.000119077 0.000351434 0.00107408
0.685 0.000121104 0.000357109 0.00108973
0.695 0.000123142 0.000362808 0.0011054
0.705 0.000125191 0.00036853 0.00112108
0.715 0.000127252 0.000374274 0.00113677
0.725 0.000129324 0.000380041 0.00115247
0.735 0.000131407 0.00038583 0.00116818
0.745 0.000133502 0.000391641 0.0011839
0.755 0.000135608 0.000397474 0.00119963
0.765 0.000137724 0.000403327 0.00121536
0.775 0.000139852 0.000409202 0.00123109
0.785 0.00014199 0.000415097 0.00124682
0.795 0.00014414 0.000421013 0.00126256
0.805 0.0001463 0.000426949 0.00127829
0.815 0.000148471 0.000432904 0.00129403
0.825 0.000150652 0.000438879 0.00130976
0.835 0.000152844 0.000444873 0.00132548
0.845 0.000155047 0.000450885 0.0013412
0.855 0.00015726 0.000456917 0.00135692
0.865 0.000159483 0.000462966 0.00137262
0.875 0.000161717 0.000469033 0.00138831
0.885 0.00016396 0.000475118 0.001404
0.895 0.000166214 0.000481221 0.00141967
0.905 0.000168478 0.00048734 0.00143532
0.915 0.000170752 0.000493476 0.00145097
0.925 0.000173036 0.000499628 0.00146659
0.935 0.00017533 0.000505797 0.0014822
0.945 0.000177634 0.000511981 0.00149779
0.955 0.000179947 0.00051818 0.00151336
0.965 0.00018227 0.000524395 0.0015289
0.975 0.000184602 0.000530625 0.00154443
0.985 0.000186944 0.000536869 0.00155993
0.995 0.000189296 0.000543128 0.0015754
1.005 0.000191657 0.000549401 0.00159085
1.015 0.000194027 0.000555687 0.00160627
1.025 0.000196406 0.000561987 0.00162166
1.035 0.000198795 0.000568299 0.00163703
1.045 0.000201192 0.000574625 0.00165236
1.055 0.000203599 0.000580963 0.00166765
1.065 0.000206014 0.000587313 0.00168292
1.075 0.000208439 0.000593676 0.00169815
1.085 0.000210872 0.00060005 0.00171334
1.095 0.000213314 0.000606435 0.0017285
1.105 0.000215765 0.000612831 0.00174361
1.115 0.000218224 0.000619238 0.00175869
1.125 0.000220691 0.000625655 0.00177373
1.135 0.000223168 0.000632083 0.00178872
1.145 0.000225652 0.000638521 0.00180367
1.155 0.000228145 0.000644968 0.00181858
1.165 0.000230646 0.000651424 0.00183344
1.175 0.000233155 0.00065789 0.00184826
1.185 0.000235673 0.000664364 0.00186303
1.195 0.000238198 0.000670846 0.00187775
1.205 0.000240731 0.000677337 0.00189241
1.215 0.000243272 0.000683836 0.00190703
1.225 0.000245822 0.000690342 0.0019216
1.235 0.000248378 0.000696855 0.00193611
1.245 0.000250943 0.000703376 0.00195057
1.255 0.000253515 0.000709903 0.00196497
1.265 0.000256094 0.000716437 0.00197932
1.275 0.000258682 0.000722977 0.00199361
1.285 0.000261276 0.000729523 0.00200784
1.295 0.000263878 0.000736074 0.00202202
1.305 0.000266487 0.000742631 0.00203613
1.315 0.000269103 0.000749193 0.00205018
1.325 0.000271727 0.00075576 0.00206417
1.335 0.000274357 0.000762331 0.00207809
1.345 0.000276995 0.000768907 0.00209195
1.355 0.000279639 0.000775486 0.00210574
1.365 0.00028229 0.000782069 0.00211947
1.375 0.000284948 0.000788656 0.00213313
1.385 0.000287613 0.000795245 0.00214672
1.395 0.000290284 0.000801838 0.00216025
1.405 0.000292962 0.000808433 0.0021737
1.415 0.000295647 0.000815031 0.00218708
1.425 0.000298338 0.000821631 0.00220039
1.435 0.000301035 0.000828232 0.00221362
1.445 0.000303739 0.000834835 0.00222678
1.455 0.000306449 0.00084144 0.00223987
1.465 0.000309165 0.000848045 0.00225288
1.475 0.000311887 0.000854651 0.00226581
1.485 0.000314615 0.000861258 0.00227867
1.495 0.000317349 0.000867865 0.00229145
1.505 0.000320089 0.000874472 0.00230414
1.515 0.000322835 0.000881079 0.00231676
1.525 0.000325587 0.000887685 0.0023293
1.535 0.000328344 0.00089429 0.00234175
1.545 0.000331107 0.000900894 0.00235412
1.555 0.000333876 0.000907497 0.00236641
1.565 0.00033665 0.000914099 0.00237861
1.575 0.00033943 0.000920698 0.00239073
1.585 0.000342215 0.000927296 0.00240276
1.595 0.000345005 0.000933891 0.0024147
1.605 0.0003478 0.000940484 0.00242656
1.615 0.000350601 0.000947073 0.00243833
1.625 0.000353407 0.00095366 0.00245
1.635 0.000356218 0.000960244 0.00246159
1.645 0.000359033 0.000966823 0.00247309
1.655 0.000361854 0.000973399 0.00248449
1.665 0.00036468 0.000979971 0.00249581
1.675 0.00036751 0.000986539 0.00250703
1.685 0.000370345 0.000993102 0.00251815
1.695 0.000373185 0.00099966 0.00252918
1.705 0.000376029 0.00100621 0.00254012
1.715 0.000378878 0.00101276 0.00255095
1.725 0.000381731 0.0010193 0.0025617
1.735 0.000384589 0.00102584 0.00257234
1.745 0.000387451 0.00103237 0.00258289
1.755 0.000390317 0.0010389 0.00259333
1.765 0.000393188 0.00104541 0.00260368
1.775 0.000396062 0.00105193 0.00261393
1.785 0.000398941 0.00105843 0.00262407
1.795 0.000401824 0.00106493 0.00263412
1.805 0.000404711 0.00107142 0.00264406
1.815 0.000407601 0.0010779 0.0026539
1.825 0.000410496 0.00108437 0.00266363
1.835 0.000413394 0.00109084 0.00267327
1.845 0.000416296 0.0010973 0.00268279
1.855 0.000419201 0.00110375 0.00269221
1.865 0.00042211 0.00111019 0.00270153
1.875 0.000425023 0.00111662 0.00271074
1.885 0.000427939 0.00112304 0.00271984
1.895 0.000430858 0.00112945 0.00272883
1.905 0.000433781 0.00113586 0.00273772
1.915 0.000436707 0.00114225 0.00274649
1.925 0.000439636 0.00114863 0.00275516
1.935 0.000442569 0.001155 0.00276372
1.945 0.000445504 0.00116137 0.00277216
1.955 0.000448442 0.00116772 0.0027805
1.965 0.000451384 0.00117406 0.00278872
1.975 0.000454328 0.00118039 0.00279683
1.985 0.000457275 0.0011867 0.00280483
1.995 0.000460225 0.00119301 0.00281272
2.005 0.000463177 0.0011993 0.00282049
2.015 0.000466133 0.00120558 0.00282814
2.025 0.00046909 0.00121185 0.00283569
2.035 0.000472051 0.00121811 0.00284312
2.045 0.000475013 0.00122435 0.00285043
2.055 0.000477979 0.00123059 0.00285762
2.065 0.000480946 0.0012368 0.0028647
2.075 0.000483916 0.00124301 0.00287167
2.085 0.000486888 0.0012492 0.00287851
2.095 0.000489862 0.00125538 0.00288524
2.105 0.000492838 0.00126154 0.00289185
2.115 0.000495817 0.00126769 0.00289834
2.125 0.000498797 0.00127382 0.00290472
2.135 0.000501779 0.00127994 0.00291097
2.145 0.000504763 0.00128605 0.0029171
2.155 0.000507749 0.00129214 0.00292312
2.165 0.000510737 0.00129821 0.00292901
2.175 0.000513726 0.00130427 0.00293478
2.185 0.000516717 0.00131032 0.00294043
2.195 0.00051971 0.00131635 0.00294596
2.205 0.000522704 0.00132236 0.00295137
2.215 0.000525699 0.00132835 0.00295665
2.225 0.000528696 0.00133433 0.00296182
2.235 0.000531694 0.0013403 0.00296686
2.245 0.000534694 0.00134624 0.00297177
2.255 0.000537694 0.00135217 0.00297657
2.265 0.000540696 0.00135808 0.00298124
2.275 0.000543699 0.00136398 0.00298578
2.285 0.000546703 0.00136986 0.0029902
2.295 0.000549708 0.00137572 0.0029945
2.305 0.000552714 0.00138156 0.00299867
2.315 0.000555721 0.00138738 0.00300272
2.325 0.000558728 0.00139319 0.00300664
2.335 0.000561737 0.00139897 0.00301044
2.345 0.000564746 0.00140474 0.00301411
2.355 0.000567755 0.00141049 0.00301766
2.365 0.000570766 0.00141622 0.00302107
2.375 0.000573777 0.00142193 0.00302437
2.385 0.000576788 0.00142762 0.00302753
2.395 0.0005798 0.00143329 0.00303057
2.405 0.000582812 0.00143895 0.00303348
2.415 0.000585824 0.00144458 0.00303627
2.425 0.000588837 0.00145019 0.00303893
2.435 0.00059185 0.00145578 0.00304146
2.445 0.000594863 0.00146135 0.00304386
2.455 0.000597876 0.0014669 0.00304614
2.465 0.000600889 0.00147243 0.00304828
2.475 0.000603902 0.00147794 0.0030503
2.485 0.000606915 0.00148343 0.00305219
2.495 0.000609928 0.0014889 0.00305396
2.505 0.00061294 0.00149434 0.00305559
2.515 0.000615953 0.00149977 0.0030571
2.525 0.000618965 0.00150517 0.00305848
2.535 0.000621977 0.00151055 0.00305973
2.545 0.000624988 0.00151591 0.00306085
2.555 0.000627999 0.00152124 0.00306184
2.565 0.000631009 0.00152655 0.0030627
2.575 0.000634019 0.00153184 0.00306344
2.585 0.000637028 0.00153711 0.00306404
2.595 0.000640037 0.00154236 0.00306452
2.605 0.000643045 0.00154758 0.00306487
2.615 0.000646052 0.00155278 0.00306509
2.625 0.000649058 0.00155795 0.00306518
2.635 0.000652063 0.0015631 0.00306514
2.645 0.000655067 0.00156823 0.00306498
2.655 0.000658071 0.00157333 0.00306468
2.665 0.000661073 0.00157841 0.00306426
2.675 0.000664074 0.00158347 0.0030637
2.685 0.000667074 0.0015885 0.00306302
2.695 0.000670073 0.0015935 0.00306221
2.705 0.00067307 0.00159849 0.00306127
2.715 0.000676067 0.00160344 0.0030602
2.725 0.000679062 0.00160838 0.00305901
2.735 0.000682055 0.00161328 0.00305768
2.745 0.000685047 0.00161816 0.00305623
2.755 0.000688037 0.00162302 0.00305465
2.765 0.000691026 0.00162785 0.00305294
2.775 0.000694014 0.00163266 0.00305111
2.785 0.000696999 0.00163744 0.00304914
2.795 0.000699983 0.00164219 0.00304705
2.805 0.000702965 0.00164692 0.00304483
2.815 0.000705945 0.00165162 0.00304248
2.825 0.000708924 0.00165629 0.00304001
2.835 0.0007119 0.00166094 0.00303741
2.845 0.000714875 0.00166556 0.00303468
2.855 0.000717847 0.00167016 0.00303182
2.865 0.000720818 0.00167472 0.00302884
2.875 0.000723786 0.00167927 0.00302573
2.885 0.000726752 0.00168378 0.0030225
2.895 0.000729716 0.00168827 0.00301914
2.905 0.000732678 0.00169272 0.00301565
2.915 0.000735637 0.00169716 0.00301204
2.925 0.000738594 0.00170156 0.0030083
2.935 0.000741548 0.00170594 0.00300444
2.945 0.0007445 0.00171028 0.00300045
2.955 0.00074745 0.0017146 0.00299634
2.965 0.000750397 0.00171889 0.00299211
2.975 0.000753341 0.00172316 0.00298775
2.985 0.000756283 0.00172739 0.00298327
2.995 0.000759221 0.0017316 0.00297866
3.005 0.000762158 0.00173578 0.00297393
3.015 0.000765091 0.00173993 0.00296908
3.025 0.000768021 0.00174405 0.0029641
3.035 0.000770949 0.00174814 0.002959
3.045 0.000773874 0.0017522 0.00295379
3.055 0.000776795 0.00175623 0.00294845
3.065 0.000779714 0.00176023 0.00294298
3.075 0.000782629 0.00176421 0.0029374
3.085 0.000785541 0.00176815 0.0029317
3.095 0.00078845 0.00177206 0.00292588
3.105 0.000791356 0.00177595 0.00291993
3.115 0.000794259 0.0017798 0.00291387
3.125 0.000797158 0.00178363 0.00290769
3.135 0.000800054 0.00178742 0.00290139
3.145 0.000802946 0.00179118 0.00289497
3.155 0.000805835 0.00179492 0.00288844
3.165 0.000808721 0.00179862 0.00288179
3.175 0.000811602 0.00180229 0.00287502
3.185 0.000814481 0.00180593 0.00286813
3.195 0.000817355 0.00180954 0.00286113
3.205 0.000820226 0.00181312 0.00285401
3.215 0.000823093 0.00181667 0.00284678
3.225 0.000825957 0.00182019 0.00283943
3.235 0.000828816 0.00182368 0.00283197
3.245 0.000831672 0.00182713 0.0028244
3.255 0.000834523 0.00183055 0.00281671
3.265 0.000837371 0.00183395 0.00280891
3.275 0.000840215 0.00183731 0.002801
3.285 0.000843054 0.00184064 0.00279298
3.295 0.00084589 0.00184393 0.00278484
3.305 0.000848721 0.0018472 0.0027766
3.315 0.000851548 0.00185043 0.00276824
3.325 0.000854371 0.00185363 0.00275978
3.335 0.00085719 0.0018568 0.00275121
3.345 0.000860004 0.00185994 0.00274253
3.355 0.000862814 0.00186304 0.00273374
3.365 0.000865619 0.00186611 0.00272484
3.375 0.000868421 0.00186915 0.00271584
3.385 0.000871217 0.00187216 0.00270673
3.395 0.000874009 0.00187513 0.00269752
3.405 0.000876796 0.00187808 0.0026882
3.415 0.000879579 0.00188098 0.00267878
3.425 0.000882357 0.00188386 0.00266925
3.435 0.00088513 0.0018867 0.00265963
3.445 0.000887899 0.00188951 0.0026499
3.455 0.000890663 0.00189229 0.00264006
3.465 0.000893422 0.00189503 0.00263013
3.475 0.000896176 0.00189774 0.0026201
3.485 0.000898925 0.00190042 0.00260997
3.495 0.000901669 0.00190306 0.00259974
3.505 0.000904408 0.00190567 0.00258941
3.515 0.000907142 0.00190825 0.00257898
3.525 0.000909871 0.00191079 0.00256846
3.535 0.000912595 0.0019133 0.00255784
3.545 0.000915314 0.00191577 0.00254713
3.555 0.000918027 0.00191821 0.00253632
3.565 0.000920736 0.00192062 0.00252542
3.575 0.000923438 0.00192299 0.00251442
3.585 0.000926136 0.00192533 0.00250334
3.595 0.000928828 0.00192763 0.00249216
3.605 0.000931515 0.0019299 0.00248089
3.615 0.000934196 0.00193214 0.00246953
3.625 0.000936872 0.00193434 0.00245809
3.635 0.000939542 0.00193651 0.00244655
3.645 0.000942207 0.00193864 0.00243493
3.655 0.000944866 0.00194074 0.00242322
3.665 0.000947519 0.0019428 0.00241142
3.675 0.000950167 0.00194483 0.00239954
3.685 0.000952809 0.00194683 0.00238758
3.695 0.000955445 0.00194879 0.00237553
3.705 0.000958075 0.00195071 0.0023634
3.715 0.000960699 0.0019526 0.00235119
3.725 0.000963318 0.00195446 0.0023389
3.735 0.000965931 0.00195628 0.00232653
3.745 0.000968537 0.00195806 0.00231408
3.755 0.000971138 0.00195981 0.00230155
3.765 0.000973732 0.00196153 0.00228894
3.775 0.000976321 0.00196321 0.00227626
3.785 0.000978903 0.00196485 0.00226351
3.795 0.000981479 0.00196646 0.00225067
3.805 0.000984049 0.00196804 0.00223777
3.815 0.000986613 0.00196958 0.00222479
3.825 0.000989171 0.00197108 0.00221175
3.835 0.000991722 0.00197255 0.00219863
3.845 0.000994267 0.00197398 0.00218544
3.855 0.000996805 0.00197538 0.00217218
3.865 0.000999337 0.00197674 0.00215886
3.875 0.00100186 0.00197807 0.00214547
3.885 0.00100438 0.00197936 0.00213201
3.895 0.00100689 0.00198061 0.00211849
3.905 0.0010094 0.00198183 0.00210491
3.915 0.0010119 0.00198301 0.00209126
3.925 0.00101439 0.00198416 0.00207755
3.935 0.00101688 0.00198527 0.00206379
3.945 0.00101936 0.00198635 0.00204996
3.955 0.00102183 0.00198739 0.00203607
3.965 0.0010243 0.0019884 0.00202213
3.975 0.00102675 0.00198936 0.00200813
3.985 0.00102921 0.0019903 0.00199408
3.995 0.00103165 0.00199119 0.00197997
4.005 0.00103409 0.00199205 0.00196581
4.015 0.00103652 0.00199288 0.00195159
4.025 0.00103895 0.00199367 0.00193733
4.035 0.00104136 0.00199442 0.00192302
4.045 0.00104377 0.00199514 0.00190866
4.055 0.00104618 0.00199582 0.00189425
4.065 0.00104857 0.00199646 0.00187979
4.075 0.00105096 0.00199707 0.0018653
4.085 0.00105334 0.00199764 0.00185075
4.095 0.00105572 0.00199818 0.00183617
4.105 0.00105808 0.00199868 0.00182154
4.115 0.00106044 0.00199915 0.00180687
4.125 0.0010628 0.00199957 0.00179217
4.135 0.00106514 0.00199996 0.00177742
4.145 0.00106748 0.00200032 0.00176264
4.155 0.00106981 0.00200064 0.00174783
4.165 0.00107213 0.00200092 0.00173298
4.175 0.00107445 0.00200117 0.0017181
4.185 0.00107675 0.00200138 0.00170318
4.195 0.00107905 0.00200155 0.00168824
4.205 0.00108135 0.00200169 0.00167326
4.215 0.00108363 0.00200179 0.00165826
4.225 0.00108591 0.00200186 0.00164323
4.235 0.00108818 0.00200189 0.00162818
4.245 0.00109044 0.00200188 0.0016131
4.255 0.00109269 0.00200184 0.001598
4.265 0.00109494 0.00200176 0.00158288
4.275 0.00109718 0.00200164 0.00156774
4.285 0.00109941 0.00200149 0.00155258
4.295 0.00110163 0.0020013 0.0015374
4.305 0.00110385 0.00200108 0.00152221
4.315 0.00110605 0.00200082 0.001507
4.325 0.00110825 0.00200052 0.00149178
4.335 0.00111044 0.00200019 0.00147654
4.345 0.00111263 0.00199982 0.0014613
4.355 0.0011148 0.00199941 0.00144605
4.365 0.00111697 0.00199897 0.00143078
4.375 0.00111912 0.00199849 0.00141552
4.385 0.00112128 0.00199798 0.00140024
4.395 0.00112342 0.00199743 0.00138497
4.405 0.00112555 0.00199684 0.00136969
4.415 0.00112768 0.00199622 0.00135441
4.425 0.00112979 0.00199556 0.00133913
4.435 0.0011319 0.00199487 0.00132386
4.445 0.001134 0.00199414 0.00130858
4.455 0.0011361 0.00199337 0.00129332
4.465 0.00113818 0.00199257 0.00127806
4.475 0.00114026 0.00199173 0.0012628
4.485 0.00114232 0.00199085 0.00124756
4.495 0.00114438 0.00198994 0.00123233
4.505 0.00114643 0.001989 0.00121711
4.515 0.00114847 0.00198801 0.0012019
4.525 0.00115051 0.00198699 0.00118671
4.535 0.00115253 0.00198594 0.00117154
4.545 0.00115455 0.00198485 0.00115638
4.555 0.00115655 0.00198372 0.00114125
4.565 0.00115855 0.00198256 0.00112614
4.575 0.00116054 0.00198136 0.00111105
4.585 0.00116252 0.00198013 0.00109598
4.595 0.0011645 0.00197886 0.00108095
4.605 0.00116646 0.00197756 0.00106594
4.615 0.00116841 0.00197622 0.00105096
4.625 0.00117036 0.00197484 0.00103601
4.635 0.0011723 0.00197343 0.00102109
4.645 0.00117423 0.00197198 0.00100621
4.655 0.00117614 0.0019705 0.000991365
4.665 0.00117805 0.00196898 0.000976557
4.675 0.00117996 0.00196743 0.000961789
4.685 0.00118185 0.00196584 0.000947061
4.695 0.00118373 0.00196421 0.000932377
4.705 0.00118561 0.00196256 0.000917737
4.715 0.00118747 0.00196086 0.000903143
4.725 0.00118933 0.00195913 0.000888596
4.735 0.00119117 0.00195737 0.000874099
4.745 0.00119301 0.00195557 0.000859653
4.755 0.00119484 0.00195373 0.00084526
4.765 0.00119666 0.00195186 0.000830922
4.775 0.00119847 0.00194996 0.000816639
4.785 0.00120027 0.00194802 0.000802415
4.795 0.00120206 0.00194604 0.000788251
4.805 0.00120385 0.00194403 0.000774148
4.815 0.00120562 0.00194199 0.000760108
4.825 0.00120738 0.00193991 0.000746133
4.835 0.00120914 0.0019378 0.000732225
4.845 0.00121088 0.00193565 0.000718386
4.855 0.00121262 0.00193347 0.000704617
4.865 0.00121435 0.00193125 0.00069092
4.875 0.00121606 0.001929 0.000677297
4.885 0.00121777 0.00192672 0.00066375
4.895 0.00121947 0.0019244 0.00065028
4.905 0.00122116 0.00192204 0.00063689
4.915 0.00122283 0.00191966 0.000623581
4.925 0.0012245 0.00191723 0.000610355
4.935 0.00122616 0.00191478 0.000597215
4.945 0.00122781 0.00191229 0.000584161
4.955 0.00122945 0.00190977 0.000571196
4.965 0.00123108 0.00190721 0.000558321
4.975 0.00123271 0.00190462 0.000545539
4.985 0.00123432 0.00190199 0.000532851
4.995 0.00123592 0.00189933 0.00052026
5.005 0.00123751 0.00189664 0.000507766
5.015 0.00123909 0.00189392 0.000495373
5.025 0.00124067 0.00189116 0.000483082
5.035 0.00124223 0.00188837 0.000470895
5.045 0.00124378 0.00188554 0.000458814
5.055 0.00124532 0.00188269 0.00044684
5.065 0.00124686 0.00187979 0.000434977
5.075 0.00124838 0.00187687 0.000423225
5.085 0.00124989 0.00187391 0.000411587
5.095 0.0012514 0.00187092 0.000400065
5.105 0.00125289 0.0018679 0.00038866
5.115 0.00125437 0.00186485 0.000377375
5.125 0.00125585 0.00186176 0.000366213
5.135 0.00125731 0.00185864 0.000355173
5.145 0.00125876 0.00185549 0.00034426
5.155 0.00126021 0.0018523 0.000333475
5.165 0.00126164 0.00184909 0.000322819
5.175 0.00126306 0.00184584 0.000312295
5.185 0.00126448 0.00184256 0.000301906
5.195 0.00126588 0.00183925 0.000291652
5.205 0.00126727 0.0018359 0.000281536
5.215 0.00126866 0.00183253 0.000271561
5.225 0.00127003 0.00182912 0.000261728
5.235 0.00127139 0.00182568 0.00025204
5.245 0.00127274 0.00182221 0.000242498
5.255 0.00127408 0.00181871 0.000233104
5.265 0.00127542 0.00181517 0.000223862
5.275 0.00127674 0.00181161 0.000214772
5.285 0.00127805 0.00180801 0.000205837
5.295 0.00127935 0.00180439 0.00019706
5.305 0.00128064 0.00180073 0.000188442
5.315 0.00128192 0.00179704 0.000179985
5.325 0.00128319 0.00179332 0.000171692
5.335 0.00128445 0.00178958 0.000163565
5.345 0.0012857 0.0017858 0.000155606
5.355 0.00128694 0.00178199 0.000147817
5.365 0.00128817 0.00177815 0.0001402
5.375 0.00128938 0.00177428 0.000132758
5.385 0.00129059 0.00177038 0.000125494
5.395 0.00129179 0.00176645 0.000118408
5.405 0.00129297 0.00176249 0.000111503
5.415 0.00129415 0.0017585 0.000104782
5.425 0.00129532 0.00175448 9.82474e-05
5.435 0.00129647 0.00175043 9.19005e-05
5.445 0.00129761 0.00174636 8.5744e-05
5.455 0.00129875 0.00174225 7.97801e-05
5.465 0.00129987 0.00173811 7.40112e-05
5.475 0.00130098 0.00173395 6.84395e-05
5.485 0.00130209 0.00172976 6.30674e-05
5.495 0.00130318 0.00172554 5.78971e-05
5.505 0.00130426 0.00172129 5.2931e-05
5.515 0.00130533 0.00171701 4.81714e-05
5.525 0.00130639 0.0017127 4.36206e-05
5.535 0.00130744 0.00170837 3.9281e-05
5.545 0.00130848 0.001704 3.51549e-05
5.555 0.0013095 0.00169961 3.12447e-05
5.565 0.00131052 0.00169519 2.75528e-05
5.575 0.00131153 0.00169075 2.40815e-05
5.585 0.00131252 0.00168627 2.08332e-05
5.595 0.00131351 0.00168177 1.78104e-05
5.605 0.00131448 0.00167724 1.50153e-05
5.615 0.00131544 0.00167269 1.24505e-05
5.625 0.0013164 0.0016681 1.01183e-05
5.635 0.00131734 0.00166349 8.02121e-06
5.645 0.00131827 0.00165886 6.16159e-06
5.655 0.00131919 0.00165419 4.54191e-06
5.665 0.0013201 0.0016495 3.16462e-06
5.675 0.00132099 0.00164479 2.03218e-06
5.685 0.00132188 0.00164005 1.14705e-06
5.695 0.00132276 0.00163528 5.11706e-07
5.705 0.00132362 0.00163048 1.28634e-07
5.715 0.00132448 0.00162567 1.63343e-10
5.725 0.00132532 0.00162082 0
5.735 0.00132615 0.00161595 0
5.745 0.00132698 0.00161105 0
5.755 0.00132779 0.00160613 0
5.765 0.00132859 0.00160119 0
5.775 0.00132938 0.00159622 0
5.785 0.00133015 0.00159122 0
5.795 0.00133092 0.0015862 0
5.805 0.00133168 0.00158116 0
5.815 0.00133242 0.00157609 0
5.825 0.00133316 0.00157099 0
5.835 0.00133388 0.00156588 0
5.845 0.00133459 0.00156074 0
5.855 0.00133529 0.00155557 0
5.865 0.00133598 0.00155039 0
5.875 0.00133666 0.00154517 0
5.885 0.00133733 0.00153994 0
5.895 0.00133799 0.00153468 0
5.905 0.00133863 0.0015294 0
5.915 0.00133927 0.0015241 0
5.925 0.00133989 0.00151878 0
5.935 0.0013405 0.00151343 0
5.945 0.0013411 0.00150806 0
5.955 0.00134169 0.00150267 0
5.965 0.00134227 0.00149725 0
5.975 0.00134284 0.00149182 0
5.985 0.0013434 0.00148636 0
5.995 0.00134394 0.00148089 0
6.005 0.00134448 0.00147539 0
6.015 0.001345 0.00146987 0
6.025 0.00134551 0.00146433 0
6.035 0.00134601 0.00145877 0
6.045 0.0013465 0.00145318 0
6.055 0.00134698 0.00144758 0
6.065 0.00134745 0.00144196 0
6.075 0.0013479 0.00143632 0
6.085 0.00134835 0.00143066 0
6.095 0.00134878 0.00142498 0
6.105 0.0013492 0.00141928 0
6.115 0.00134961 0.00141356 0
6.125 0.00135001 0.00140782 0
6.135 0.0013504 0.00140206 0
6.145 0.00135078 0.00139628 0
6.155 0.00135115 0.00139049 0
6.165 0.0013515 0.00138468 0
6.175 0.00135184 0.00137885 0
6.185 0.00135218 0.001373 0
6.195 0.0013525 0.00136713 0
6.205 0.00135281 0.00136125 0
6.215 0.00135311 0.00135535 0
6.225 0.00135339 0.00134943 0
6.235 0.00135367 0.0013435 0
6.245 0.00135393 0.00133755 0
6.255 0.00135419 0.00133158 0
6.265 0.00135443 0.00132559 0
6.275 0.00135466 0.00131959 0
6.285 0.00135488 0.00131358 0
6.295 0.00135509 0.00130754 0
6.305 0.00135528 0.0013015 0
6.315 0.00135547 0.00129544 0
6.325 0.00135564 0.00128936 0
6.335 0.00135581 0.00128326 0
6.345 0.00135596 0.00127716 0
6.355 0.0013561 0.00127104 0
6.365 0.00135623 0.0012649 0
6.375 0.00135634 0.00125875 0
6.385 0.00135645 0.00125259 0
6.395 0.00135654 0.00124641 0
6.405 0.00135663 0.00124022 0
6.415 0.0013567 0.00123401 0
6.425 0.00135676 0.0012278 0
6.435 0.00135681 0.00122157 0
6.445 0.00135685 0.00121533 0
6.455 0.00135687 0.00120907 0
6.465 0.00135689 0.00120281 0
6.475 0.00135689 0.00119653 0
6.485 0.00135689 0.00119024 0
6.495 0.00135687 0.00118393 0
6.505 0.00135684 0.00117762 0
6.515 0.0013568 0.0011713 0
6.525 0.00135674 0.00116496 0
6.535 0.00135668 0.00115862 0
6.545 0.0013566 0.00115226 0
6.555 0.00135652 0.0011459 0
6.565 0.00135642 0.00113952 0
6.575 0.00135631 0.00113314 0
6.585 0.00135619 0.00112674 0
6.595 0.00135606 0.00112034 0
6.605 0.00135591 0.00111393 0
6.615 0.00135576 0.00110751 0
6.625 0.00135559 0.00110108 0
6.635 0.00135541 0.00109464 0
6.645 0.00135523 0.00108819 0
6.655 0.00135502 0.00108174 0
6.665 0.00135481 0.00107528 0
6.675 0.00135459 0.00106881 0
6.685 0.00135436 0.00106234 0
6.695 0.00135411 0.00105585 0
6.705 0.00135385 0.00104936 0
6.715 0.00135359 0.00104287 0
6.725 0.00135331 0.00103637 0
6.735 0.00135302 0.00102986 0
6.745 0.00135271 0.00102335 0
6.755 0.0013524 0.00101683 0
6.765 0.00135208 0.00101031 0
6.775 0.00135174 0.00100378 0
6.785 0.00135139 0.000997249 0
6.795 0.00135103 0.000990712 0
6.805 0.00135066 0.000984172 0
6.815 0.00135028 0.000977627 0
6.825 0.00134989 0.000971079 0
6.835 0.00134949 0.000964528 0
6.845 0.00134907 0.000957974 0
6.855 0.00134865 0.000951417 0
6.865 0.00134821 0.000944857 0
6.875 0.00134776 0.000938295 0
6.885 0.0013473 0.000931731 0
6.895 0.00134683 0.000925166 0
6.905 0.00134635 0.000918599 0
6.915 0.00134585 0.00091203 0
6.925 0.00134535 0.000905461 0
6.935 0.00134483 0.000898891 0
6.945 0.0013443 0.000892321 0
6.955 0.00134376 0.00088575 0
6.965 0.00134322 0.00087918 0
6.975 0.00134265 0.00087261 0
6.985 0.00134208 0.000866041 0
6.995 0.0013415 0.000859472 0
7.005 0.0013409 0.000852905 0
7.015 0.0013403 0.000846339 0
7.025 0.00133968 0.000839775 0
7.035 0.00133905 0.000833213 0
7.045 0.00133841 0.000826654 0
7.055 0.00133776 0.000820097 0
7.065 0.0013371 0.000813543 0
7.075 0.00133643 0.000806992 0
7.085 0.00133575 0.000800444 0
7.095 0.00133505 0.0007939 0
7.105 0.00133435 0.00078736 0
7.115 0.00133363 0.000780824 0
7.125 0.0013329 0.000774293 0
7.135 0.00133216 0.000767767 0
7.145 0.00133141 0.000761246 0
7.155 0.00133065 0.00075473 0
7.165 0.00132988 0.00074822 0
7.175 0.00132909 0.000741716 0
7.185 0.0013283 0.000735219 0
7.195 0.0013275 0.000728728 0
7.205 0.00132668 0.000722243 0
7.215 0.00132585 0.000715766 0
7.225 0.00132501 0.000709297 0
7.235 0.00132416 0.000702835 0
7.245 0.0013233 0.000696381 0
7.255 0.00132243 0.000689936 0
7.265 0.00132155 0.000683499 0
7.275 0.00132066 0.000677071 0
7.285 0.00131975 0.000670653 0
7.295 0.00131884 0.000664244 0
7.305 0.00131791 0.000657844 0
7.315 0.00131698 0.000651455 0
7.325 0.00131603 0.000645077 0
7.335 0.00131507 0.000638709 0
7.345 0.0013141 0.000632353 0
7.355 0.00131312 0.000626007 0
7.365 0.00131213 0.000619674 0
7.375 0.00131113 0.000613352 0
7.385 0.00131012 0.000607043 0
7.395 0.00130909 0.000600746 0
7.405 0.00130806 0.000594463 0
7.415 0.00130701 0.000588192 0
7.425 0.00130596 0.000581936 0
7.435 0.00130489 0.000575693 0
7.445 0.00130381 0.000569464 0
7.455 0.00130273 0.00056325 0
7.465 0.00130163 0.00055705 0
7.475 0.00130052 0.000550866 0
7.485 0.0012994 0.000544698 0
7.495 0.00129827 0.000538545 0
7.505 0.00129713 0.000532408 0
7.515 0.00129598 0.000526288 0
7.525 0.00129481 0.000520184 0
7.535 0.00129364 0.000514098 0
7.545 0.00129246 0.000508029 0
7.555 0.00129126 0.000501977 0
7.565 0.00129006 0.000495944 0
7.575 0.00128884 0.00048993 0
7.585 0.00128762 0.000483934 0
7.595 0.00128638 0.000477957 0
7.605 0.00128513 0.000471999 0
7.615 0.00128388 0.000466062 0
7.625 0.00128261 0.000460144 0
7.635 0.00128133 0.000454247 0
7.645 0.00128004 0.000448371 0
7.655 0.00127874 0.000442515 0
7.665 0.00127743 0.000436681 0
7.675 0.00127612 0.000430869 0
7.685 0.00127479 0.000425079 0
7.695 0.00127344 0.000419312 0
7.705 0.00127209 0.000413567 0
7.715 0.00127073 0.000407846 0
7.725 0.00126936 0.000402148 0
7.735 0.00126798 0.000396473 0
7.745 0.00126659 0.000390823 0
7.755 0.00126519 0.000385198 0
7.765 0.00126377 0.000379597 0
7.775 0.00126235 0.000374022 0
7.785 0.00126092 0.000368472 0
7.795 0.00125948 0.000362948 0
7.805 0.00125802 0.000357451 0
7.815 0.00125656 0.00035198 0
7.825 0.00125509 0.000346536 0
7.835 0.0012536 0.000341119 0
7.845 0.00125211 0.000335731 0
7.855 0.00125061 0.00033037 0
7.865 0.00124909 0.000325038 0
7.875 0.00124757 0.000319734 0
7.885 0.00124603 0.00031446 0
7.895 0.00124449 0.000309215 0
7.905 0.00124294 0.000304 0
7.915 0.00124137 0.000298815 0
7.925 0.0012398 0.000293661 0
7.935 0.00123822 0.000288538 0
7.945 0.00123663 0.000283446 0
7.955 0.00123502 0.000278386 0
7.965 0.00123341 0.000273358 0
7.975 0.00123179 0.000268363 0
7.985 0.00123015 0.0002634 0
7.995 0.00122851 0.000258471 0
8.005 0.00122686 0.000253575 0
8.015 0.0012252 0.000248713 0
8.025 0.00122353 0.000243885 0
8.035 0.00122185 0.000239092 0
8.045 0.00122016 0.000234334 0
8.055 0.00121846 0.000229612 0
8.065 0.00121675 0.000224925 0
8.075 0.00121503 0.000220275 0
8.085 0.0012133 0.000215661 0
8.095 0.00121156 0.000211084 0
8.105 0.00120981 0.000206545 0
8.115 0.00120805 0.000202043 0
8.125 0.00120629 0.00019758 0
8.135 0.00120451 0.000193154 0
8.145 0.00120272 0.000188768 0
8.155 0.00120093 0.000184421 0
8.165 0.00119912 0.000180114 0
8.175 0.00119731 0.000175847 0
8.185 0.00119549 0.00017162 0
8.195 0.00119365 0.000167435 0
8.205 0.00119181 0.00016329 0
8.215 0.00118996 0.000159187 0
8.225 0.0011881 0.000155126 0
8.235 0.00118623 0.000151108 0
8.245 0.00118435 0.000147132 0
8.255 0.00118246 0.0001432 0
8.265 0.00118056 0.000139311 0
8.275 0.00117866 0.000135467 0
8.285 0.00117674 0.000131666 0
8.295 0.00117482 0.000127911 0
8.305 0.00117288 0.000124201 0
8.315 0.00117094 0.000120536 0
8.325 0.00116899 0.000116918 0
8.335 0.00116703 0.000113346 0
8.345 0.00116506 0.00010982 0
8.355 0.00116308 0.000106342 0
8.365 0.00116109 0.000102912 0
8.375 0.0011591 9.953e-05 0
8.385 0.00115709 9.61964e-05 0
8.395 0.00115508 9.29117e-05 0
8.405 0.00115306 8.96763e-05 0
8.415 0.00115103 8.64906e-05 0
8.425 0.00114899 8.33551e-05 0
8.435 0.00114694 8.02702e-05 0
8.445 0.00114488 7.72363e-05 0
8.455 0.00114281 7.42538e-05 0
8.465 0.00114074 7.13231e-05 0
8.475 0.00113866 6.84447e-05 0
8.485 0.00113656 6.56189e-05 0
8.495 0.00113446 6.28463e-05 0
8.505 0.00113236 6.01271e-05 0
8.515 0.00113024 5.74619e-05 0
8.525 0.00112811 5.48511e-05 0
8.535 0.00112598 5.22951e-05 0
8.545 0.00112384 4.97943e-05 0
8.555 0.00112169 4.73491e-05 0
8.565 0.00111953 4.49601e-05 0
8.575 0.00111736 4.26275e-05 0
8.585 0.00111518 4.03519e-05 0
8.595 0.001113 3.81337e-05 0
8.605 0.00111081 3.59733e-05 0
8.615 0.00110861 3.38711e-05 0
8.625 0.0011064 3.18276e-05 0
8.635 0.00110418 2.98432e-05 0
8.645 0.00110196 2.79184e-05 0
8.655 0.00109973 2.60535e-05 0
8.665 0.00109749 2.42491e-05 0
8.675 0.00109524 2.25056e-05 0
8.685 0.00109298 2.08234e-05 0
8.695 0.00109072 1.92029e-05 0
8.705 0.00108845 1.76447e-05 0
8.715 0.00108617 1.61491e-05 0
8.725 0.00108388 1.47166e-05 0
8.735 0.00108158 1.33476e-05 0
8.745 0.00107928 1.20426e-05 0
8.755 0.00107697 1.08021e-05 0
8.765 0.00107465 9.62639e-06 0
8.775 0.00107232 8.51605e-06 0
8.785 0.00106999 7.47151e-06 0
8.795 0.00106765 6.4932e-06 0
8.805 0.0010653 5.58158e-06 0
8.815 0.00106294 4.73711e-06 0
8.825 0.00106058 3.96024e-06 0
8.835 0.0010582 3.25144e-06 0
8.845 0.00105583 2.61115e-06 0
8.855 0.00105344 2.03983e-06 0
8.865 0.00105104 1.53796e-06 0
8.875 0.00104864 1.10597e-06 0
8.885 0.00104624 7.4435e-07 0
8.895 0.00104382 4.53546e-07 0
8.905 0.0010414 2.34027e-07 0
8.915 0.00103897 8.62565e-08 0
8.925 0.00103653 1.07005e-08 0
8.935 0.00103408 0 0
8.945 0.00103163 0 0
8.955 0.00102917 0 0
8.965 0.00102671 0 0
8.975 0.00102424 0 0
8.985 0.00102176 0 0
8.995 0.00101927 0 0
9.005 0.00101678 0 0
9.015 0.00101428 0 0
9.025 0.00101177 0 0
9.035 0.00100926 0 0
9.045 0.00100674 0 0
9.055 0.00100421 0 0
9.065 0.00100168 0 0
9.075 0.000999135 0 0
9.085 0.000996588 0 0
9.095 0.000994035 0 0
9.105 0.000991475 0 0
9.115 0.000988909 0 0
9.125 0.000986336 0 0
9.135 0.000983757 0 0
9.145 0.000981171 0 0
9.155 0.000978579 0 0
9.165 0.000975981 0 0
9.175 0.000973377 0 0
9.185 0.000970766 0 0
9.195 0.00096815 0 0
9.205 0.000965527 0 0
9.215 0.000962898 0 0
9.225 0.000960263 0 0
9.235 0.000957622 0 0
9.245 0.000954975 0 0
9.255 0.000952323 0 0
9.265 0.000949664 0 0
9.275 0.000946999 0 0
9.285 0.000944329 0 0
9.295 0.000941653 0 0
9.305 0.000938971 0 0
9.315 0.000936284 0 0
9.325 0.000933591 0 0
9.335 0.000930892 0 0
9.345 0.000928188 0 0
9.355 0.000925478 0 0
9.365 0.000922763 0 0
9.375 0.000920042 0 0
9.385 0.000917316 0 0
9.395 0.000914585 0 0
9.405 0.000911848 0 0
9.415 0.000909106 0 0
9.425 0.000906359 0 0
9.435 0.000903607 0 0
9.445 0.000900849 0 0
9.455 0.000898087 0 0
9.465 0.000895319 0 0
9.475 0.000892546 0 0
9.485 0.000889769 0 0
9.495 0.000886986 0 0
9.505 0.000884199 0 0
9.515 0.000881406 0 0
9.525 0.000878609 0 0
9.535 0.000875808 0 0
9.545 0.000873001 0 0
9.555 0.00087019 0 0
9.565 0.000867374 0 0
9.575 0.000864554 0 0
9.585 0.000861729 0 0
9.595 0.0008589 0 0
9.605 0.000856066 0 0
9.615 0.000853228 0 0
9.625 0.000850385 0 0
9.635 0.000847538 0 0
9.645 0.000844687 0 0
9.655 0.000841832 0 0
9.665 0.000838973 0 0
9.675 0.000836109 0 0
9.685 0.000833241 0 0
9.695 0.00083037 0 0
9.705 0.000827494 0 0
9.715 0.000824614 0 0
9.725 0.000821731 0 0
9.735 0.000818844 0 0
9.745 0.000815952 0 0
9.755 0.000813058 0 0
9.765 0.000810159 0 0
9.775 0.000807257 0 0
9.785 0.000804351 0 0
9.795 0.000801442 0 0
9.805 0.000798529 0 0
9.815 0.000795612 0 0
9.825 0.000792693 0 0
9.835 0.00078977 0 0
9.845 0.000786843 0 0
9.855 0.000783913 0 0
9.865 0.00078098 0 0
9.875 0.000778044 0 0
9.885 0.000775105 0 0
9.895 0.000772163 0 0
9.905 0.000769217 0 0
9.915 0.000766269 0 0
9.925 0.000763318 0 0
9.935 0.000760364 0 0
9.945 0.000757407 0 0
9.955 0.000754447 0 0
9.965 0.000751485 0 0
9.975 0.00074852 0 0
9.985 0.000745552 0 0
9.995 0.000742582 0 0
10.005 0.000739609 0 0
10.015 0.000736633 0 0
10.025 0.000733656 0 0
10.035 0.000730676 0 0
10.045 0.000727693 0 0
10.055 0.000724708 0 0
10.065 0.000721722 0 0
10.075 0.000718732 0 0
10.085 0.000715741 0 0
10.095 0.000712748 0 0
10.105 0.000709753 0 0
10.115 0.000706756 0 0
10.125 0.000703756 0 0
10.135 0.000700755 0 0
10.145 0.000697753 0 0
10.155 0.000694748 0 0
10.165 0.000691742 0 0
10.175 0.000688734 0 0
10.185 0.000685725 0 0
10.195 0.000682714 0 0
10.205 0.000679701 0 0
10.215 0.000676687 0 0
10.225 0.000673672 0 0
10.235 0.000670655 0 0
10.245 0.000667637 0 0
10.255 0.000664618 0 0
10.265 0.000661598 0 0
10.275 0.000658577 0 0
10.285 0.000655555 0 0
10.295 0.000652531 0 0
10.305 0.000649507 0 0
10.315 0.000646482 0 0
10.325 0.000643456 0 0
10.335 0.000640429 0 0
10.345 0.000637401 0 0
10.355 0.000634373 0 0
10.365 0.000631345 0 0
10.375 0.000628315 0 0
10.385 0.000625285 0 0
10.395 0.000622255 0 0
10.405 0.000619225 0 0
10.415 0.000616194 0 0
10.425 0.000613163 0 0
10.435 0.000610131 0 0
10.445 0.0006071 0 0
10.455 0.000604068 0 0
10.465 0.000601036 0 0
10.475 0.000598005 0 0
10.485 0.000594973 0 0
10.495 0.000591942 0 0
10.505 0.00058891 0 0
10.515 0.00058588 0 0
10.525 0.000582849 0 0
10.535 0.000579819 0 0
10.545 0.000576789 0 0
10.555 0.000573759 0 0
10.565 0.00057073 0 0
10.575 0.000567702 0 0
10.585 0.000564675 0 0
10.595 0.000561648 0 0
10.605 0.000558622 0 0
10.615 0.000555597 0 0
10.625 0.000552572 0 0
10.635 0.000549549 0 0
10.645 0.000546527 0 0
10.655 0.000543505 0 0
10.665 0.000540485 0 0
10.675 0.000537466 0 0
10.685 0.000534449 0 0
10.695 0.000531432 0 0
10.705 0.000528417 0 0
10.715 0.000525404 0 0
10.725 0.000522392 0 0
10.735 0.000519382 0 0
10.745 0.000516373 0 0
10.755 0.000513366 0 0
10.765 0.000510361 0 0
10.775 0.000507357 0 0
10.785 0.000504355 0 0
10.795 0.000501356 0 0
10.805 0.000498358 0 0
10.815 0.000495362 0 0
10.825 0.000492369 0 0
10.835 0.000489378 0 0
10.845 0.000486389 0 0
10.855 0.000483402 0 0
10.865 0.000480418 0 0
10.875 0.000477436 0 0
10.885 0.000474456 0 0
10.895 0.000471479 0 0
10.905 0.000468505 0 0
10.915 0.000465534 0 0
10.925 0.000462565 0 0
10.935 0.000459599 0 0
10.945 0.000456636 0 0
10.955 0.000453676 0 0
10.965 0.000450719 0 0
10.975 0.000447765 0 0
10.985 0.000444814 0 0
10.995 0.000441867 0 0
11.005 0.000438923 0 0
11.015 0.000435982 0 0
11.025 0.000433044 0 0
11.035 0.00043011 0 0
11.045 0.00042718 0 0
11.055 0.000424253 0 0
11.065 0.000421329 0 0
11.075 0.00041841 0 0
11.085 0.000415494 0 0
11.095 0.000412582 0 0
11.105 0.000409675 0 0
11.115 0.000406771 0 0
11.125 0.000403871 0 0
11.135 0.000400975 0 0
11.145 0.000398084 0 0
11.155 0.000395197 0 0
11.165 0.000392314 0 0
11.175 0.000389436 0 0
11.185 0.000386562 0 0
11.195 0.000383693 0 0
11.205 0.000380828 0 0
11.215 0.000377968 0 0
11.225 0.000375112 0 0
11.235 0.000372262 0 0
11.245 0.000369416 0 0
11.255 0.000366576 0 0
11.265 0.00036374 0 0
11.275 0.00036091 0 0
11.285 0.000358085 0 0
11.295 0.000355264 0 0
11.305 0.00035245 0 0
11.315 0.00034964 0 0
11.325 0.000346836 0 0
11.335 0.000344038 0 0
11.345 0.000341245 0 0
11.355 0.000338458 0 0
11.365 0.000335677 0 0
11.375 0.000332901 0 0
11.385 0.000330131 0 0
11.395 0.000327367 0 0
11.405 0.00032461 0 0
11.415 0.000321858 0 0
11.425 0.000319112 0 0
11.435 0.000316373 0 0
11.445 0.00031364 0 0
11.455 0.000310913 0 0
11.465 0.000308193 0 0
11.475 0.000305479 0 0
11.485 0.000302772 0 0
11.495 0.000300072 0 0
11.505 0.000297378 0 0
11.515 0.000294691 0 0
11.525 0.000292011 0 0
11.535 0.000289338 0 0
11.545 0.000286672 0 0
11.555 0.000284013 0 0
11.565 0.000281361 0 0
11.575 0.000278716 0 0
11.585 0.000276079 0 0
11.595 0.000273449 0 0
11.605 0.000270827 0 0
11.615 0.000268212 0 0
11.625 0.000265605 0 0
11.635 0.000263005 0 0
11.645 0.000260413 0 0
11.655 0.00025783 0 0
11.665 0.000255254 0 0
11.675 0.000252685 0 0
11.685 0.000250126 0 0
11.695 0.000247574 0 0
11.705 0.00024503 0 0
11.715 0.000242495 0 0
11.725 0.000239968 0 0
11.735 0.000237449 0 0
11.745 0.000234939 0 0
11.755 0.000232438 0 0
11.765 0.000229945 0 0
11.775 0.000227461 0 0
11.785 0.000224986 0 0
11.795 0.00022252 0 0
11.805 0.000220062 0 0
11.815 0.000217614 0 0
11.825 0.000215175 0 0
11.835 0.000212745 0 0
11.845 0.000210325 0 0
11.855 0.000207913 0 0
11.865 0.000205512 0 0
11.875 0.000203119 0 0
11.885 0.000200737 0 0
11.895 0.000198364 0 0
11.905 0.000196 0 0
11.915 0.000193647 0 0
11.925 0.000191303 0 0
11.935 0.00018897 0 0
11.945 0.000186646 0 0
11.955 0.000184333 0 0
11.965 0.00018203 0 0
11.975 0.000179737 0 0
11.985 0.000177455 0 0
11.995 0.000175183 0 0
12.005 0.000172922 0 0
12.015 0.000170671 0 0
12.025 0.000168431 0 0
12.035 0.000166202 0 0
12.045 0.000163983 0 0
12.055 0.000161776 0 0
12.065 0.00015958 0 0
12.075 0.000157394 0 0
12.085 0.00015522 0 0
12.095 0.000153057 0 0
12.105 0.000150906 0 0
12.115 0.000148766 0 0
12.125 0.000146637 0 0
12.135 0.00014452 0 0
12.145 0.000142415 0 0
12.155 0.000140322 0 0
12.165 0.00013824 0 0
12.175 0.00013617 0 0
12.185 0.000134113 0 0
12.195 0.000132067 0 0
12.205 0.000130034 0 0
12.215 0.000128013 0 0
12.225 0.000126004 0 0
12.235 0.000124007 0 0
12.245 0.000122023 0 0
12.255 0.000120052 0 0
12.265 0.000118094 0 0
12.275 0.000116148 0 0
12.285 0.000114215 0 0
12.295 0.000112295 0 0
12.305 0.000110387 0 0
12.315 0.000108493 0 0
12.325 0.000106613 0 0
12.335 0.000104745 0 0
12.345 0.000102891 0 0
12.355 0.00010105 0 0
12.365 9.92228e-05 0 0
12.375 9.74092e-05 0 0
12.385 9.56092e-05 0 0
12.395 9.3823e-05 0 0
12.405 9.20507e-05 0 0
12.415 9.02923e-05 0 0
12.425 8.85479e-05 0 0
12.435 8.68177e-05 0 0
12.445 8.51016e-05 0 0
12.455 8.33999e-05 0 0
12.465 8.17125e-05 0 0
12.475 8.00396e-05 0 0
12.485 7.83813e-05 0 0
12.495 7.67375e-05 0 0
12.505 7.51085e-05 0 0
12.515 7.34944e-05 0 0
12.525 7.18951e-05 0 0
12.535 7.03108e-05 0 0
12.545 6.87415e-05 0 0
12.555 6.71875e-05 0 0
12.565 6.56487e-05 0 0
12.575 6.41252e-05 0 0
12.585 6.26171e-05 0 0
12.595 6.11246e-05 0 0
12.605 5.96476e-05 0 0
12.615 5.81864e-05 0 0
12.625 5.67409e-05 0 0
12.635 5.53113e-05 0 0
12.645 5.38977e-05 0 0
12.655 5.25001e-05 0 0
12.665 5.11186e-05 0 0
12.675 4.97534e-05 0 0
12.685 4.84045e-05 0 0
12.695 4.7072e-05 0 0
12.705 4.5756e-05 0 0
12.715 4.44566e-05 0 0
12.725 4.31738e-05 0 0
12.735 4.19078e-05 0 0
12.745 4.06587e-05 0 0
12.755 3.94265e-05 0 0
12.765 3.82114e-05 0 0
12.775 3.70133e-05 0 0
12.785 3.58325e-05 0 0
12.795 3.46691e-05 0 0
12.805 3.3523e-05 0 0
12.815 3.23944e-05 0 0
12.825 3.12834e-05 0 0
12.835 3.01901e-05 0 0
12.845 2.91145e-05 0 0
12.855 2.80568e-05 0 0
12.865 2.70171e-05 0 0
12.875 2.59954e-05 0 0
12.885 2.49919e-05 0 0
12.895 2.40065e-05 0 0
12.905 2.30395e-05 0 0
12.915 2.2091e-05 0 0
12.925 2.11609e-05 0 0
12.935 2.02494e-05 0 0
12.945 1.93567e-05 0 0
12.955 1.84827e-05 0 0
12.965 1.76276e-05 0 0
12.975 1.67915e-05 0 0
12.985 1.59744e-05 0 0
12.995 1.51766e-05 0 0
13.005 1.4398e-05 0 0
13.015 1.36387e-05 0 0
13.025 1.28989e-05 0 0
13.035 1.21786e-05 0 0
13.045 1.1478e-05 0 0
13.055 1.07971e-05 0 0
13.065 1.0136e-05 0 0
13.075 9.4949e-06 0 0
13.085 8.87378e-06 0 0
13.095 8.27277e-06 0 0
13.105 7.69198e-06 0 0
13.115 7.13149e-06 0 0
13.125 6.59141e-06 0 0
13.135 6.07182e-06 0 0
13.145 5.57283e-06 0 0
13.155 5.09453e-06 0 0
13.165 4.63702e-06 0 0
13.175 4.20039e-06 0 0
13.185 3.78475e-06 0 0
13.195 3.39018e-06 0 0
13.205 3.01679e-06 0 0
13.215 2.66467e-06 0 0
13.225 2.33392e-06 0 0
13.235 2.02464e-06 0 0
13.245 1.73692e-06 0 0
13.255 1.47087e-06 0 0
13.265 1.22657e-06 0 0
13.275 1.00414e-06 0 0
13.285 8.03663e-07 0 0
13.295 6.25243e-07 0 0
13.305 4.68977e-07 0 0
13.315 3.34963e-07 0 0
13.325 2.23302e-07 0 0
13.335 1.34091e-07 0 0
13.345 6.74295e-08 0 0
13.355 2.34172e-08 0 0
13.365 2.15334e-09 0 0
13.375 0 0 0
13.385 0 0 0
13.395 0 0 0
13.405 0 0 0
13.415 0 0 0
13.425 0 0 0
13.435 0 0 0
13.445 0 0 0
13.455 0 0 0
13.465 0 0 0
13.475 0 0 0
13.485 0 0 0
13.495 0 0 0
13.505 0 0 0
13.515 0 0 0
13.525 0 0 0
13.535 0 0 0
13.545 0 0 0
13.555 0 0 0
13.565 0 0 0
13.575 0 0 0
13.585 0 0 0
13.595 0 0 0
13.605 0 0 0
13.615 0 0 0
13.625 0 0 0
13.635 0 0 0
13.645 0 0 0
13.655 0 0 0
13.665 0 0 0
13.675 0 0 0
13.685 0 0 0
13.695 0 0 0
13.705 0 0 0
13.715 0 0 0
13.725 0 0 0
13.735 0 0 0
13.745 0 0 0
13.755 0 0 0
13.765 0 0 0
13.775 0 0 0
13.785 0 0 0
13.795 0 0 0
13.805 0 0 0
13.815 0 0 0
13.825 0 0 0
13.835 0 0 0
13.845 0 0 0
13.855 0 0 0
13.865 0 0 0
13.875 0 0 0
13.885 0 0 0
13.895 0 0 0
13.905 0 0 0
13.915 0 0 0
13.925 0 0 0
13.935 0 0 0
13.945 0 0 0
13.955 0 0 0
13.965 0 0 0
13.975 0 0 0
13.985 0 0 0
13.995 0 0 0
14.005 0 0 0
14.015 0 0 0
14.025 0 0 0
14.035 0 0 0
14.045 0 0 0
14.055 0 0 0
14.065 0 0 0
14.075 0 0 0
14.085 0 0 0
14.095 0 0 0
14.105 0 0 0
14.115 0 0 0
14.125 0 0 0
14.135 0 0 0
14.145 0 0 0
14.155 0 0 0
14.165 0 0 0
14.175 0 0 0
14.185 0 0 0
14.195 0 0 0
14.205 0 0 0
14.215 0 0 0
14.225 0 0 0
14.235 0 0 0
14.245 0 0 0
14.255 0 0 0
14.265 0 0 0
14.275 0 0 0
14.285 0 0 0
14.295 0 0 0
14.305 0 0 0
14.315 0 0 0
14.325 0 0 0
14.335 0 0 0
14.345 0 0 0
14.355 0 0 0
14.365 0 0 0
14.375 0 0 0
14.385 0 0 0
14.395 0 0 0
14.405 0 0 0
14.415 0 0 0
14.425 0 0 0
14.435 0 0 0
14.445 0 0 0
14.455 0 0 0
14.465 0 0 0
14.475 0 0 0
14.485 0 0 0
14.495 0 0 0
14.505 0 0 0
14.515 0 0 0
14.525 0 0 0
14.535 0 0 0
14.545 0 0 0
14.555 0 0 0
14.565 0 0 0
14.575 0 0 0
14.585 0 0 0
14.595 0 0 0
14.605 0 0 0
14.615 0 0 0
14.625 0 0 0
14.635 0 0 0
14.645 0 0 0
14.655 0 0 0
14.665 0 0 0
14.675 0 0 0
14.685 0 0 0
14.695 0 0 0
14.705 0 0 0
14.715 0 0 0
14.725 0 0 0
14.735 0 0 0
14.745 0 0 0
14.755 0 0 0
14.765 0 0 0
14.775 0 0 0
14.785 0 0 0
14.795 0 0 0
14.805 0 0 0
14.815 0 0 0
14.825 0 0 0
14.835 0 0 0
14.845 0 0 0
14.855 0 0 0
14.865 0 0 0
14.875 0 0 0
14.885 0 0 0
14.895 0 0 0
14.905 0 0 0
14.915 0 0 0
14.925 0 0 0
14.935 0 0 0
14.945 0 0 0
14.955 0 0 0
14.965 0 0 0
14.975 0 0 0
14.985 0 0 0
14.995 0 0 0
15.005 0 0 0
15.015 0 0 0
15.025 0 0 0
15.035 0 0 0
15.045 0 0 0
15.055 0 0 0
15.065 0 0 0
15.075 0 0 0
15.085 0 0 0
15.095 0 0 0
15.105 0 0 0
15.115 0 0 0
15.125 0 0 0
15.135 0 0 0
15.145 0 0 0
15.155 0 0 0
15.165 0 0 0
15.175 0 0 0
15.185 0 0 0
15.195 0 0 0
15.205 0 0 0
15.215 0 0 0
15.225 0 0 0
15.235 0 0 0
15.245 0 0 0
15.255 0 0 0
15.265 0 0 0
15.275 0 0 0
15.285 0 0 0
15.295 0 0 0
15.305 0 0 0
15.315 0 0 0
15.325 0 0 0
15.335 0 0 0
15.345 0 0 0
15.355 0 0 0
15.365 0 0 0
15.375 0 0 0
15.385 0 0 0
15.395 0 0 0
15.405 0 0 0
15.415 0 0 0
15.425 0 0 0
15.435 0 0 0
15.445 0 0 0
15.455 0 0 0
15.465 0 0 0
15.475 0 0 0
15.485 0 0 0
15.495 0 0 0
15.505 0 0 0
15.515 0 0 0
15.525 0 0 0
15.535 0 0 0
15.545 0 0 0
15.555 0 0 0
15.565 0 0 0
15.575 0 0 0
15.585 0 0 0
15.595 0 0 0
15.605 0 0 0
15.615 0 0 0
15.625 0 0 0
15.635 0 0 0
15.645 0 0 0
15.655 0 0 0
15.665 0 0 0
15.675 0 0 0
15.685 0 0 0
15.695 0 0 0
15.705 0 0 0
15.715 0 0 0
15.725 0 0 0
15.735 0 0 0
15.745 0 0 0
15.755 0 0 0
15.765 0 0 0
15.775 0 0 0
15.785 0 0 0
15.795 0 0 0
15.805 0 0 0
15.815 0 0 0
15.825 0 0 0
15.835 0 0 0
15.845 0 0 0
15.855 0 0 0
15.865 0 0 0
15.875 0 0 0
15.885 0 0 0
15.895 0 0 0
15.905 0 0 0
15.915 0 0 0
15.925 0 0 0
15.935 0 0 0
15.945 0 0 0
15.955 0 0 0
15.965 0 0 0
15.975 0 0 0
15.985 0 0 0
15.995 0 0 0
16.005 0 0 0
16.015 0 0 0
16.025 0 0 0
16.035 0 0 0
16.045 0 0 0
16.055 0 0 0
16.065 0 0 0
16.075 0 0 0
16.085 0 0 0
16.095 0 0 0
16.105 0 0 0
16.115 0 0 0
16.125 0 0 0
16.135 0 0 0
16.145 0 0 0
16.155 0 0 0
16.165 0 0 0
16.175 0 0 0
16.185 0 0 0
16.195 0 0 0
16.205 0 0 0
16.215 0 0 0
16.225 0 0 0
16.235 0 0 0
16.245 0 0 0
16.255 0 0 0
16.265 0 0 0
16.275 0 0 0
16.285 0 0 0
16.295 0 0 0
16.305 0 0 0
16.315 0 0 0
16.325 0 0 0
16.335 0 0 0
16.345 0 0 0
16.355 0 0 0
16.365 0 0 0
16.375 0 0 0
16.385 0 0 0
16.395 0 0 0
16.405 0 0 0
16.415 0 0 0
16.425 0 0 0
16.435 0 0 0
16.445 0 0 0
16.455 0 0 0
16.465 0 0 0
16.475 0 0 0
16.485 0 0 0
16.495 0 0 0
16.505 0 0 0
16.515 0 0 0
16.525 0 0 0
16.535 0 0 0
16.545 0 0 0
16.555 0 0 0
16.565 0 0 0
16.575 0 0 0
16.585 0 0 0
16.595 0 0 0
16.605 0 0 0
16.615 0 0 0
16.625 0 0 0
16.635 0 0 0
16.645 0 0 0
16.655 0 0 0
16.665 0 0 0
16.675 0 0 0
16.685 0 0 0
16.695 0 0 0
16.705 0 0 0
16.715 0 0 0
16.725 0 0 0
16.735 0 0 0
16.745 0 0 0
16.755 0 0 0
16.765 0 0 0
16.775 0 0 0
16.785 0 0 0
16.795 0 0 0
16.805 0 0 0
16.815 0 0 0
16.825 0 0 0
16.835 0 0 0
16.845 0 0 0
16.855 0 0 0
16.865 0 0 0
16.875 0 0 0
16.885 0 0 0
16.895 0 0 0
16.905 0 0 0
16.915 0 0 0
16.925 0 0 0
16.935 0 0 0
16.945 0 0 0
16.955 0 0 0
16.965 0 0 0
16.975 0 0 0
16.985 0 0 0
16.995 0 0 0
17.005 0 0 0
17.015 0 0 0
17.025 0 0 0
17.035 0 0 0
17.045 0 0 0
17.055 0 0 0
17.065 0 0 0
17.075 0 0 0
17.085 0 0 0
17.095 0 0 0
17.105 0 0 0
17.115 0 0 0
17.125 0 0 0
17.135 0 0 0
17.145 0 0 0
17.155 0 0 0
17.165 0 0 0
17.175 0 0 0
17.185 0 0 0
17.195 0 0 0
17.205 0 0 0
17.215 0 0 0
17.225 0 0 0
17.235 0 0 0
17.245 0 0 0
17.255 0 0 0
17.265 0 0 0
17.275 0 0 0
17.285 0 0 0
17.295 0 0 0
17.305 0 0 0
17.315 0 0 0
17.325 0 0 0
17.335 0 0 0
17.345 0 0 0
17.355 0 0 0
17.365 0 0 0
17.375 0 0 0
17.385 0 0 0
17.395 0 0 0
17.405 0 0 0
17.415 0 0 0
17.425 0 0 0
17.435 0 0 0
17.445 0 0 0
17.455 0 0 0
17.465 0 0 0
17.475 0 0 0
17.485 0 0 0
17.495 0 0 0
17.505 0 0 0
17.515 0 0 0
17.525 0 0 0
17.535 0 0 0
17.545 0 0 0
17.555 0 0 0
17.565 0 0 0
17.575 0 0 0
17.585 0 0 0
17.595 0 0 0
17.605 0 0 0
17.615 0 0 0
17.625 0 0 0
17.635 0 0 0
17.645 0 0 0
17.655 0 0 0
17.665 0 0 0
17.675 0 0 0
17.685 0 0 0
17.695 0 0 0
17.705 0 0 0
17.715 0 0 0
17.725 0 0 0
17.735 0 0 0
17.745 0 0 0
17.755 0 0 0
17.765 0 0 0
17.775 0 0 0
17.785 0 0 0
17.795 0 0 0
17.805 0 0 0
17.815 0 0 0
17.825 0 0 0
17.835 0 0 0
17.845 0 0 0
17.855 0 0 0
17.865 0 0 0
17.875 0 0 0
17.885 0 0 0
17.895 0 0 0
17.905 0 0 0
17.915 0 0 0
17.925 0 0 0
17.935 0 0 0
17.945 0 0 0
17.955 0 0 0
17.965 0 0 0
17.975 0 0 0
17.985 0 0 0
17.995 0 0 0
18.005 0 0 0
18.015 0 0 0
18.025 0 0 0
18.035 0 0 0
18.045 0 0 0
18.055 0 0 0
18.065 0 0 0
18.075 0 0 0
18.085 0 0 0
18.095 0 0 0
18.105 0 0 0
18.115 0 0 0
18.125 0 0 0
18.135 0 0 0
18.145 0 0 0
18.155 0 0 0
18.165 0 0 0
18.175 0 0 0
18.185 0 0 0
18.195 0 0 0
18.205 0 0 0
18.215 0 0 0
18.225 0 0 0
18.235 0 0 0
18.245 0 0 0
18.255 0 0 0
18.265 0 0 0
18.275 0 0 0
18.285 0 0 0
18.295 0 0 0
18.305 0 0 0
18.315 0 0 0
18.325 0 0 0
18.335 0 0 0
18.345 0 0 0
18.355 0 0 0
18.365 0 0 0
18.375 0 0 0
18.385 0 0 0
18.395 0 0 0
18.405 0 0 0
18.415 0 0 0
18.425 0 0 0
18.435 0 0 0
18.445 0 0 0
18.455 0 0 0
18.465 0 0 0
18.475 0 0 0
18.485 0 0 0
18.495 0 0 0
18.505 0 0 0
18.515 0 0 0
18.525 0 0 0
18.535 0 0 0
18.545 0 0 0
18.555 0 0 0
18.565 0 0 0
18.575 0 0 0
18.585 0 0 0
18.595 0 0 0
18.605 0 0 0
18.615 0 0 0
18.625 0 0 0
18.635 0 0 0
18.645 0 0 0
18.655 0 0 0
18.665 0 0 0
18.675 0 0 0
18.685 0 0 0
18.695 0 0 0
18.705 0 0 0
18.715 0 0 0
18.725 0 0 0
18.735 0 0 0
18.745 0 0 0
18.755 0 0 0
18.765 0 0 0
18.775 0 0 0
18.785 0 0 0
18.795 0 0 0
18.805 0 0 0
18.815 0 0 0
18.825 0 0 0
18.835 0 0 0
18.845 0 0 0
18.855 0 0 0
18.865 0 0 0
18.875 0 0 0
18.885 0 0 0
18.895 0 0 0
18.905 0 0 0
18.915 0 0 0
18.925 0 0 0
18.935 0 0 0
18.945 0 0 0
18.955 0 0 0
18.965 0 0 0
18.975 0 0 0
18.985 0 0 0
18.995 0 0 0
19.005 0 0 0
19.015 0 0 0
19.025 0 0 0
19.035 0 0 0
19.045 0 0 0
19.055 0 0 0
19.065 0 0 0
19.075 0 0 0
19.085 0 0 0
19.095 0 0 0
19.105 0 0 0
19.115 0 0 0
19.125 0 0 0
19.135 0 0 0
19.145 0 0 0
19.155 0 0 0
19.165 0 0 0
19.175 0 0 0
19.185 0 0 0
19.195 0 0 0
19.205 0 0 0
19.215 0 0 0
19.225 0 0 0
19.235 0 0 0
19.245 0 0 0
19.255 0 0 0
19.265 0 0 0
19.275 0 0 0
19.285 0 0 0
19.295 0 0 0
19.305 0 0 0
19.315 0 0 0
19.325 0 0 0
19.335 0 0 0
19.345 0 0 0
19.355 0 0 0
19.365 0 0 0
19.375 0 0 0
19.385 0 0 0
19.395 0 0 0
19.405 0 0 0
19.415 0 0 0
19.425 0 0 0
19.435 0 0 0
19.445 0 0 0
19.455 0 0 0
19.465 0 0 0
19.475 0 0 0
19.485 0 0 0
19.495 0 0 0
19.505 0 0 0
19.515 0 0 0
19.525 0 0 0
19.535 0 0 0
19.545 0 0 0
19.555 0 0 0
19.565 0 0 0
19.575 0 0 0
19.585 0 0 0
19.595 0 0 0
19.605 0 0 0
19.615 0 0 0
19.625 0 0 0
19.635 0 0 0
19.645 0 0 0
19.655 0 0 0
19.665 0 0 0
19.675 0 0 0
19.685 0 0 0
19.695 0 0 0
19.705 0 0 0
19.715 0 0 0
19.725 0 0 0
19.735 0 0 0
19.745 0 0 0
19.755 0 0 0
19.765 0 0 0
19.775 0 0 0
19.785 0 0 0
19.795 0 0 0
19.805 0 0 0
19.815 0 0 0
19.825 0 0 0
19.835 0 0 0
19.845 0 0 0
19.855 0 0 0
19.865 0 0 0
19.875 0 0 0
19.885 0 0 0
19.895 0 0 0
19.905 0 0 0
19.915 0 0 0
19.925 0 0 0
19.935 0 0 0
19.945 0 0 0
19.955 0 0 0
19.965 0 0 0
19.975 0 0 0
19.985 0 0 0
19.995 0 0 0


==> anc/DayaBay_DetectorModel_Edep_to_avgErec.txt <==
# Model of P(avgE_rec; E_dep) for the Daya Bay antineutrino detectors based on the energy without electronics
# nonlinearity corrected at the single channel level.
#
# The model is provided as the probability distribution for a positron
# which deposits an energy E_dep in the scintillator to result in a
# average reconstructed energy of avgE_rec.
#
# The model accounts for nonlinear light emission of the scintillator
# and nonlinear charge response of the PMTs and readout electronics.
#
# P(avgE_rec; E_dep) is provided as a function F which gives the ratio
# avgE_rec/E_dep versus E_dep.  The function is sampled at 10 keV
# intervals from 1.02 MeV to 12 MeV.
#
# E_dep[MeV] avgE_rec/E_dep
1.02   0.944978
1.03   0.943518
1.04   0.942058
1.05   0.941287
1.06   0.94155
1.07   0.941813
1.08   0.942374
1.09   0.942936
1.1   0.943565
1.11   0.944238
1.12   0.944919
1.13   0.945632
1.14   0.946344
1.15   0.947066
1.16   0.947789
1.17   0.948514
1.18   0.949242
1.19   0.949969
1.2   0.95069
1.21   0.951411
1.22   0.952139
1.23   0.952871
1.24   0.953604
1.25   0.954339
1.26   0.955073
1.27   0.955805
1.28   0.956536
1.29   0.957263
1.3   0.957983
1.31   0.958703
1.32   0.959411
1.33   0.960119
1.34   0.960816
1.35   0.961507
1.36   0.962195
1.37   0.962874
1.38   0.963554
1.39   0.964219
1.4   0.96488
1.41   0.965533
1.42   0.966173
1.43   0.966812
1.44   0.967445
1.45   0.968077
1.46   0.968699
1.47   0.969313
1.48   0.969922
1.49   0.970512
1.5   0.971102
1.51   0.971682
1.52   0.972259
1.53   0.972828
1.54   0.973384
1.55   0.97394
1.56   0.974488
1.57   0.975035
1.58   0.975562
1.59   0.976075
1.6   0.976591
1.61   0.977115
1.62   0.977639
1.63   0.978142
1.64   0.97864
1.65   0.979129
1.66   0.979605
1.67   0.980081
1.68   0.980549
1.69   0.981017
1.7   0.981479
1.71   0.981937
1.72   0.98239
1.73   0.982819
1.74   0.983248
1.75   0.98368
1.76   0.984112
1.77   0.984533
1.78   0.984937
1.79   0.985342
1.8   0.98573
1.81   0.986119
1.82   0.98651
1.83   0.986903
1.84   0.987297
1.85   0.987691
1.86   0.988086
1.87   0.988435
1.88   0.988773
1.89   0.989116
1.9   0.98947
1.91   0.989823
1.92   0.990174
1.93   0.990524
1.94   0.99086
1.95   0.991186
1.96   0.991518
1.97   0.99187
1.98   0.992222
1.99   0.992526
2   0.992818
2.01   0.993115
2.02   0.993418
2.03   0.993722
2.04   0.994017
2.05   0.994311
2.06   0.9946
2.07   0.994886
2.08   0.995169
2.09   0.995445
2.1   0.995721
2.11   0.995991
2.12   0.99626
2.13   0.996526
2.14   0.996791
2.15   0.997055
2.16   0.997311
2.17   0.997567
2.18   0.997819
2.19   0.998067
2.2   0.998314
2.21   0.998554
2.22   0.998795
2.23   0.99903
2.24   0.999264
2.25   0.999495
2.26   0.999722
2.27   0.999949
2.28   1.00017
2.29   1.00039
2.3   1.00061
2.31   1.00082
2.32   1.00103
2.33   1.00124
2.34   1.00146
2.35   1.00166
2.36   1.00187
2.37   1.00207
2.38   1.00227
2.39   1.00247
2.4   1.00267
2.41   1.00286
2.42   1.00306
2.43   1.00324
2.44   1.00343
2.45   1.00361
2.46   1.00379
2.47   1.00397
2.48   1.00415
2.49   1.00433
2.5   1.0045
2.51   1.00467
2.52   1.00484
2.53   1.005
2.54   1.00517
2.55   1.00533
2.56   1.00549
2.57   1.00565
2.58   1.0058
2.59   1.00596
2.6   1.00611
2.61   1.00626
2.62   1.00642
2.63   1.00657
2.64   1.00672
2.65   1.00687
2.66   1.00702
2.67   1.00717
2.68   1.00732
2.69   1.00746
2.7   1.00761
2.71   1.00775
2.72   1.00789
2.73   1.00803
2.74   1.00816
2.75   1.00829
2.76   1.00842
2.77   1.00854
2.78   1.00867
2.79   1.0088
2.8   1.00892
2.81   1.00904
2.82   1.00916
2.83   1.00928
2.84   1.0094
2.85   1.00952
2.86   1.00964
2.87   1.00975
2.88   1.00987
2.89   1.00998
2.9   1.01009
2.91   1.01021
2.92   1.01032
2.93   1.01043
2.94   1.01055
2.95   1.01066
2.96   1.01077
2.97   1.01089
2.98   1.011
2.99   1.01111
3   1.01121
3.01   1.01132
3.02   1.01143
3.03   1.01153
3.04   1.01163
3.05   1.01173
3.06   1.01183
3.07   1.01192
3.08   1.01202
3.09   1.01212
3.1   1.01221
3.11   1.0123
3.12   1.0124
3.13   1.01249
3.14   1.01258
3.15   1.01267
3.16   1.01276
3.17   1.01284
3.18   1.01293
3.19   1.01302
3.2   1.01311
3.21   1.01319
3.22   1.01327
3.23   1.01336
3.24   1.01344
3.25   1.01352
3.26   1.0136
3.27   1.01368
3.28   1.01376
3.29   1.01384
3.3   1.01392
3.31   1.014
3.32   1.01407
3.33   1.01415
3.34   1.01423
3.35   1.0143
3.36   1.01437
3.37   1.01445
3.38   1.01452
3.39   1.01459
3.4   1.01467
3.41   1.01474
3.42   1.01481
3.43   1.01488
3.44   1.01495
3.45   1.01503
3.46   1.0151
3.47   1.01517
3.48   1.01524
3.49   1.01531
3.5   1.01538
3.51   1.01545
3.52   1.01552
3.53   1.01559
3.54   1.01566
3.55   1.01572
3.56   1.01579
3.57   1.01586
3.58   1.01592
3.59   1.01599
3.6   1.01605
3.61   1.01612
3.62   1.01618
3.63   1.01624
3.64   1.0163
3.65   1.01636
3.66   1.01642
3.67   1.01648
3.68   1.01654
3.69   1.01659
3.7   1.01665
3.71   1.01671
3.72   1.01676
3.73   1.01682
3.74   1.01688
3.75   1.01693
3.76   1.01699
3.77   1.01704
3.78   1.0171
3.79   1.01715
3.8   1.0172
3.81   1.01726
3.82   1.01731
3.83   1.01736
3.84   1.01742
3.85   1.01747
3.86   1.01753
3.87   1.01758
3.88   1.01763
3.89   1.01769
3.9   1.01774
3.91   1.01779
3.92   1.01784
3.93   1.0179
3.94   1.01795
3.95   1.018
3.96   1.01805
3.97   1.0181
3.98   1.01815
3.99   1.0182
4   1.01825
4.01   1.0183
4.02   1.01835
4.03   1.01839
4.04   1.01844
4.05   1.01849
4.06   1.01853
4.07   1.01858
4.08   1.01862
4.09   1.01867
4.1   1.01871
4.11   1.01876
4.12   1.0188
4.13   1.01884
4.14   1.01889
4.15   1.01893
4.16   1.01897
4.17   1.01902
4.18   1.01906
4.19   1.0191
4.2   1.01914
4.21   1.01919
4.22   1.01923
4.23   1.01927
4.24   1.01931
4.25   1.01935
4.26   1.01939
4.27   1.01943
4.28   1.01947
4.29   1.01951
4.3   1.01955
4.31   1.01959
4.32   1.01963
4.33   1.01967
4.34   1.01971
4.35   1.01975
4.36   1.01978
4.37   1.01982
4.38   1.01986
4.39   1.0199
4.4   1.01994
4.41   1.01997
4.42   1.02001
4.43   1.02005
4.44   1.02008
4.45   1.02012
4.46   1.02015
4.47   1.02019
4.48   1.02022
4.49   1.02025
4.5   1.02029
4.51   1.02032
4.52   1.02035
4.53   1.02039
4.54   1.02042
4.55   1.02045
4.56   1.02049
4.57   1.02052
4.58   1.02055
4.59   1.02058
4.6   1.02062
4.61   1.02065
4.62   1.02068
4.63   1.02072
4.64   1.02075
4.65   1.02079
4.66   1.02083
4.67   1.02086
4.68   1.0209
4.69   1.02094
4.7   1.02097
4.71   1.02101
4.72   1.02104
4.73   1.02108
4.74   1.02112
4.75   1.02115
4.76   1.02119
4.77   1.02122
4.78   1.02126
4.79   1.02129
4.8   1.02133
4.81   1.02136
4.82   1.0214
4.83   1.02143
4.84   1.02146
4.85   1.0215
4.86   1.02153
4.87   1.02156
4.88   1.0216
4.89   1.02163
4.9   1.02166
4.91   1.02169
4.92   1.02173
4.93   1.02176
4.94   1.02179
4.95   1.02182
4.96   1.02185
4.97   1.02188
4.98   1.02192
4.99   1.02195
5   1.02198
5.01   1.02201
5.02   1.02204
5.03   1.02207
5.04   1.0221
5.05   1.02213
5.06   1.02216
5.07   1.02219
5.08   1.02222
5.09   1.02225
5.1   1.02228
5.11   1.02231
5.12   1.02234
5.13   1.02237
5.14   1.0224
5.15   1.02243
5.16   1.02246
5.17   1.02249
5.18   1.02252
5.19   1.02255
5.2   1.02257
5.21   1.0226
5.22   1.02263
5.23   1.02266
5.24   1.02269
5.25   1.02272
5.26   1.02275
5.27   1.02277
5.28   1.0228
5.29   1.02283
5.3   1.02286
5.31   1.02289
5.32   1.02291
5.33   1.02294
5.34   1.02297
5.35   1.023
5.36   1.02303
5.37   1.02305
5.38   1.02308
5.39   1.02311
5.4   1.02314
5.41   1.02316
5.42   1.02319
5.43   1.02322
5.44   1.02324
5.45   1.02327
5.46   1.0233
5.47   1.02333
5.48   1.02335
5.49   1.02338
5.5   1.02341
5.51   1.02343
5.52   1.02346
5.53   1.02348
5.54   1.02351
5.55   1.02353
5.56   1.02356
5.57   1.02358
5.58   1.0236
5.59   1.02363
5.6   1.02365
5.61   1.02368
5.62   1.0237
5.63   1.02372
5.64   1.02375
5.65   1.02377
5.66   1.0238
5.67   1.02382
5.68   1.02384
5.69   1.02387
5.7   1.02389
5.71   1.02391
5.72   1.02394
5.73   1.02396
5.74   1.02398
5.75   1.02401
5.76   1.02403
5.77   1.02405
5.78   1.02408
5.79   1.0241
5.8   1.02412
5.81   1.02415
5.82   1.02417
5.83   1.02419
5.84   1.02421
5.85   1.02424
5.86   1.02426
5.87   1.02428
5.88   1.02431
5.89   1.02433
5.9   1.02435
5.91   1.02437
5.92   1.0244
5.93   1.02442
5.94   1.02444
5.95   1.02446
5.96   1.02449
5.97   1.02451
5.98   1.02453
5.99   1.02455
6   1.02458
6.01   1.0246
6.02   1.02462
6.03   1.02464
6.04   1.02467
6.05   1.02469
6.06   1.02471
6.07   1.02474
6.08   1.02476
6.09   1.02478
6.1   1.02481
6.11   1.02483
6.12   1.02485
6.13   1.02487
6.14   1.0249
6.15   1.02492
6.16   1.02494
6.17   1.02497
6.18   1.02499
6.19   1.02501
6.2   1.02503
6.21   1.02506
6.22   1.02508
6.23   1.0251
6.24   1.02512
6.25   1.02515
6.26   1.02517
6.27   1.02519
6.28   1.02521
6.29   1.02524
6.3   1.02526
6.31   1.02528
6.32   1.0253
6.33   1.02532
6.34   1.02535
6.35   1.02537
6.36   1.02539
6.37   1.02541
6.38   1.02544
6.39   1.02546
6.4   1.02548
6.41   1.0255
6.42   1.02552
6.43   1.02555
6.44   1.02557
6.45   1.02559
6.46   1.02561
6.47   1.02563
6.48   1.02565
6.49   1.02568
6.5   1.0257
6.51   1.02572
6.52   1.02574
6.53   1.02576
6.54   1.02578
6.55   1.02581
6.56   1.02583
6.57   1.02585
6.58   1.02587
6.59   1.02589
6.6   1.02591
6.61   1.02594
6.62   1.02596
6.63   1.02598
6.64   1.026
6.65   1.02602
6.66   1.02604
6.67   1.02606
6.68   1.02609
6.69   1.02611
6.7   1.02613
6.71   1.02615
6.72   1.02617
6.73   1.02619
6.74   1.02621
6.75   1.02623
6.76   1.02626
6.77   1.02628
6.78   1.0263
6.79   1.02632
6.8   1.02634
6.81   1.02636
6.82   1.02638
6.83   1.0264
6.84   1.02642
6.85   1.02644
6.86   1.02647
6.87   1.02649
6.88   1.02651
6.89   1.02653
6.9   1.02655
6.91   1.02657
6.92   1.02659
6.93   1.02661
6.94   1.02663
6.95   1.02665
6.96   1.02667
6.97   1.02669
6.98   1.02671
6.99   1.02673
7   1.02675
7.01   1.02678
7.02   1.0268
7.03   1.02682
7.04   1.02684
7.05   1.02685
7.06   1.02687
7.07   1.02689
7.08   1.02691
7.09   1.02693
7.1   1.02695
7.11   1.02697
7.12   1.02699
7.13   1.02701
7.14   1.02703
7.15   1.02705
7.16   1.02707
7.17   1.02709
7.18   1.02711
7.19   1.02713
7.2   1.02715
7.21   1.02716
7.22   1.02718
7.23   1.0272
7.24   1.02722
7.25   1.02724
7.26   1.02726
7.27   1.02728
7.28   1.0273
7.29   1.02732
7.3   1.02734
7.31   1.02736
7.32   1.02737
7.33   1.02739
7.34   1.02741
7.35   1.02743
7.36   1.02745
7.37   1.02747
7.38   1.02749
7.39   1.02751
7.4   1.02753
7.41   1.02754
7.42   1.02756
7.43   1.02758
7.44   1.0276
7.45   1.02762
7.46   1.02764
7.47   1.02766
7.48   1.02768
7.49   1.02769
7.5   1.02771
7.51   1.02773
7.52   1.02775
7.53   1.02777
7.54   1.02779
7.55   1.02781
7.56   1.02782
7.57   1.02784
7.58   1.02786
7.59   1.02788
7.6   1.0279
7.61   1.02792
7.62   1.02793
7.63   1.02795
7.64   1.02797
7.65   1.02799
7.66   1.02801
7.67   1.02803
7.68   1.02804
7.69   1.02806
7.7   1.02808
7.71   1.0281
7.72   1.02812
7.73   1.02813
7.74   1.02815
7.75   1.02817
7.76   1.02819
7.77   1.02821
7.78   1.02822
7.79   1.02824
7.8   1.02826
7.81   1.02828
7.82   1.0283
7.83   1.02831
7.84   1.02833
7.85   1.02835
7.86   1.02837
7.87   1.02839
7.88   1.0284
7.89   1.02842
7.9   1.02844
7.91   1.02846
7.92   1.02848
7.93   1.02849
7.94   1.02851
7.95   1.02853
7.96   1.02855
7.97   1.02856
7.98   1.02858
7.99   1.0286
8   1.02862
8.01   1.02863
8.02   1.02865
8.03   1.02867
8.04   1.02869
8.05   1.0287
8.06   1.02872
8.07   1.02874
8.08   1.02876
8.09   1.02877
8.1   1.02879
8.11   1.02881
8.12   1.02883
8.13   1.02884
8.14   1.02886
8.15   1.02888
8.16   1.0289
8.17   1.02891
8.18   1.02893
8.19   1.02895
8.2   1.02897
8.21   1.02898
8.22   1.029
8.23   1.02902
8.24   1.02904
8.25   1.02905
8.26   1.02907
8.27   1.02909
8.28   1.02911
8.29   1.02912
8.3   1.02914
8.31   1.02916
8.32   1.02917
8.33   1.02919
8.34   1.02921
8.35   1.02923
8.36   1.02924
8.37   1.02926
8.38   1.02928
8.39   1.02929
8.4   1.02931
8.41   1.02933
8.42   1.02934
8.43   1.02936
8.44   1.02938
8.45   1.0294
8.46   1.02941
8.47   1.02943
8.48   1.02945
8.49   1.02946
8.5   1.02948
8.51   1.0295
8.52   1.02951
8.53   1.02953
8.54   1.02955
8.55   1.02956
8.56   1.02958
8.57   1.0296
8.58   1.02961
8.59   1.02963
8.6   1.02965
8.61   1.02966
8.62   1.02968
8.63   1.0297
8.64   1.02971
8.65   1.02973
8.66   1.02975
8.67   1.02976
8.68   1.02978
8.69   1.0298
8.7   1.02981
8.71   1.02983
8.72   1.02984
8.73   1.02986
8.74   1.02988
8.75   1.02989
8.76   1.02991
8.77   1.02993
8.78   1.02994
8.79   1.02996
8.8   1.02997
8.81   1.02999
8.82   1.03001
8.83   1.03002
8.84   1.03004
8.85   1.03006
8.86   1.03007
8.87   1.03009
8.88   1.0301
8.89   1.03012
8.9   1.03014
8.91   1.03015
8.92   1.03017
8.93   1.03018
8.94   1.0302
8.95   1.03022
8.96   1.03023
8.97   1.03025
8.98   1.03026
8.99   1.03028
9   1.0303
9.01   1.03031
9.02   1.03033
9.03   1.03034
9.04   1.03036
9.05   1.03037
9.06   1.03039
9.07   1.0304
9.08   1.03042
9.09   1.03043
9.1   1.03045
9.11   1.03047
9.12   1.03048
9.13   1.0305
9.14   1.03051
9.15   1.03053
9.16   1.03054
9.17   1.03056
9.18   1.03057
9.19   1.03059
9.2   1.0306
9.21   1.03062
9.22   1.03063
9.23   1.03065
9.24   1.03066
9.25   1.03068
9.26   1.03069
9.27   1.03071
9.28   1.03072
9.29   1.03074
9.3   1.03075
9.31   1.03077
9.32   1.03078
9.33   1.0308
9.34   1.03081
9.35   1.03082
9.36   1.03084
9.37   1.03085
9.38   1.03087
9.39   1.03088
9.4   1.0309
9.41   1.03091
9.42   1.03093
9.43   1.03094
9.44   1.03096
9.45   1.03097
9.46   1.03099
9.47   1.031
9.48   1.03102
9.49   1.03103
9.5   1.03104
9.51   1.03106
9.52   1.03107
9.53   1.03109
9.54   1.0311
9.55   1.03112
9.56   1.03113
9.57   1.03115
9.58   1.03116
9.59   1.03118
9.6   1.03119
9.61   1.0312
9.62   1.03122
9.63   1.03123
9.64   1.03125
9.65   1.03126
9.66   1.03128
9.67   1.03129
9.68   1.0313
9.69   1.03132
9.7   1.03133
9.71   1.03135
9.72   1.03136
9.73   1.03137
9.74   1.03139
9.75   1.0314
9.76   1.03142
9.77   1.03143
9.78   1.03145
9.79   1.03146
9.8   1.03147
9.81   1.03149
9.82   1.0315
9.83   1.03152
9.84   1.03153
9.85   1.03154
9.86   1.03156
9.87   1.03157
9.88   1.03159
9.89   1.0316
9.9   1.03161
9.91   1.03163
9.92   1.03164
9.93   1.03165
9.94   1.03167
9.95   1.03168
9.96   1.0317
9.97   1.03171
9.98   1.03172
9.99   1.03174
10   1.03175
10.01   1.03176
10.02   1.03178
10.03   1.03179
10.04   1.03181
10.05   1.03182
10.06   1.03183
10.07   1.03185
10.08   1.03186
10.09   1.03188
10.1   1.03189
10.11   1.0319
10.12   1.03192
10.13   1.03193
10.14   1.03195
10.15   1.03196
10.16   1.03197
10.17   1.03199
10.18   1.032
10.19   1.03201
10.2   1.03203
10.21   1.03204
10.22   1.03206
10.23   1.03207
10.24   1.03208
10.25   1.0321
10.26   1.03211
10.27   1.03212
10.28   1.03214
10.29   1.03215
10.3   1.03216
10.31   1.03218
10.32   1.03219
10.33   1.03221
10.34   1.03222
10.35   1.03223
10.36   1.03225
10.37   1.03226
10.38   1.03227
10.39   1.03229
10.4   1.0323
10.41   1.03231
10.42   1.03233
10.43   1.03234
10.44   1.03235
10.45   1.03237
10.46   1.03238
10.47   1.03239
10.48   1.03241
10.49   1.03242
10.5   1.03243
10.51   1.03245
10.52   1.03246
10.53   1.03247
10.54   1.03249
10.55   1.0325
10.56   1.03251
10.57   1.03253
10.58   1.03254
10.59   1.03255
10.6   1.03256
10.61   1.03258
10.62   1.03259
10.63   1.0326
10.64   1.03262
10.65   1.03263
10.66   1.03264
10.67   1.03266
10.68   1.03267
10.69   1.03268
10.7   1.03269
10.71   1.03271
10.72   1.03272
10.73   1.03273
10.74   1.03275
10.75   1.03276
10.76   1.03277
10.77   1.03278
10.78   1.0328
10.79   1.03281
10.8   1.03282
10.81   1.03284
10.82   1.03285
10.83   1.03286
10.84   1.03287
10.85   1.03289
10.86   1.0329
10.87   1.03291
10.88   1.03292
10.89   1.03294
10.9   1.03295
10.91   1.03296
10.92   1.03298
10.93   1.03299
10.94   1.033
10.95   1.03301
10.96   1.03303
10.97   1.03304
10.98   1.03305
10.99   1.03306
11   1.03308
11.01   1.03309
11.02   1.0331
11.03   1.03311
11.04   1.03312
11.05   1.03314
11.06   1.03315
11.07   1.03316
11.08   1.03317
11.09   1.03318
11.1   1.03319
11.11   1.0332
11.12   1.03322
11.13   1.03323
11.14   1.03324
11.15   1.03325
11.16   1.03326
11.17   1.03327
11.18   1.03329
11.19   1.0333
11.2   1.03331
11.21   1.03332
11.22   1.03333
11.23   1.03334
11.24   1.03335
11.25   1.03337
11.26   1.03338
11.27   1.03339
11.28   1.0334
11.29   1.03341
11.3   1.03342
11.31   1.03343
11.32   1.03344
11.33   1.03346
11.34   1.03347
11.35   1.03348
11.36   1.03349
11.37   1.0335
11.38   1.03351
11.39   1.03352
11.4   1.03353
11.41   1.03354
11.42   1.03356
11.43   1.03357
11.44   1.03358
11.45   1.03359
11.46   1.0336
11.47   1.03361
11.48   1.03362
11.49   1.03363
11.5   1.03364
11.51   1.03366
11.52   1.03367
11.53   1.03368
11.54   1.03369
11.55   1.0337
11.56   1.03371
11.57   1.03372
11.58   1.03373
11.59   1.03374
11.6   1.03375
11.61   1.03377
11.62   1.03378
11.63   1.03379
11.64   1.0338
11.65   1.03381
11.66   1.03382
11.67   1.03383
11.68   1.03384
11.69   1.03385
11.7   1.03386
11.71   1.03387
11.72   1.03388
11.73   1.03389
11.74   1.03391
11.75   1.03392
11.76   1.03393
11.77   1.03394
11.78   1.03395
11.79   1.03396
11.8   1.03397
11.81   1.03398
11.82   1.03399
11.83   1.034
11.84   1.03401
11.85   1.03402
11.86   1.03403
11.87   1.03404
11.88   1.03405
11.89   1.03406
11.9   1.03408
11.91   1.03409
11.92   1.0341
11.93   1.03411
11.94   1.03412
11.95   1.03413
11.96   1.03414
11.97   1.03415
11.98   1.03416
11.99   1.03417
12   1.03418


==> anc/DayaBay_DetectorModel_Edep_to_avgErec_newE.txt <==
# Model of P(avgE_rec; E_dep) for the Daya Bay antineutrino detectors, based on the energy with electronics nonlinearity
# corrected at the single channel level.
#
# The model is provided as the probability distribution for a positron
# which deposits an energy E_dep in the scintillator to result in a
# average reconstructed energy of avgE_rec.
#
# The model accounts for nonlinear light emission of the scintillator
# and nonlinear charge response of the PMTs and readout electronics.
#
# P(avgE_rec; E_dep) is provided as a function F which gives the ratio
# avgE_rec/E_dep versus E_dep.  The function is sampled at 10 keV
# intervals from 1.02 MeV to 12 MeV.
#
# E_dep[MeV] avgE_rec/E_dep
1.02   0.897358
1.03   0.896089
1.04   0.894819
1.05   0.894246
1.06   0.894719
1.07   0.895191
1.08   0.895973
1.09   0.896754
1.1   0.897605
1.11   0.898502
1.12   0.899407
1.13   0.900346
1.14   0.901284
1.15   0.902232
1.16   0.903183
1.17   0.904135
1.18   0.905089
1.19   0.906044
1.2   0.90699
1.21   0.907937
1.22   0.908887
1.23   0.909838
1.24   0.91079
1.25   0.911738
1.26   0.912687
1.27   0.913629
1.28   0.91457
1.29   0.915504
1.3   0.91643
1.31   0.917356
1.32   0.918267
1.33   0.919177
1.34   0.920076
1.35   0.920966
1.36   0.921854
1.37   0.92273
1.38   0.923606
1.39   0.924466
1.4   0.925322
1.41   0.926168
1.42   0.927001
1.43   0.927834
1.44   0.928655
1.45   0.929476
1.46   0.930285
1.47   0.931086
1.48   0.931882
1.49   0.932658
1.5   0.933434
1.51   0.934198
1.52   0.934959
1.53   0.935711
1.54   0.93645
1.55   0.937189
1.56   0.937915
1.57   0.938641
1.58   0.939348
1.59   0.940043
1.6   0.940738
1.61   0.941436
1.62   0.942135
1.63   0.942812
1.64   0.943485
1.65   0.944149
1.66   0.944799
1.67   0.945449
1.68   0.946088
1.69   0.946728
1.7   0.94736
1.71   0.947987
1.72   0.948609
1.73   0.949209
1.74   0.949808
1.75   0.950407
1.76   0.951005
1.77   0.951592
1.78   0.952164
1.79   0.952735
1.8   0.95329
1.81   0.953846
1.82   0.9544
1.83   0.954955
1.84   0.955509
1.85   0.956061
1.86   0.956613
1.87   0.957126
1.88   0.957628
1.89   0.958134
1.9   0.958646
1.91   0.959158
1.92   0.959664
1.93   0.96017
1.94   0.960662
1.95   0.961144
1.96   0.961631
1.97   0.962131
1.98   0.962632
1.99   0.96309
2   0.963539
2.01   0.96399
2.02   0.964444
2.03   0.964899
2.04   0.965344
2.05   0.965788
2.06   0.966226
2.07   0.966659
2.08   0.967091
2.09   0.967514
2.1   0.967937
2.11   0.968353
2.12   0.968767
2.13   0.969179
2.14   0.969586
2.15   0.969994
2.16   0.970392
2.17   0.97079
2.18   0.971183
2.19   0.971572
2.2   0.97196
2.21   0.97234
2.22   0.97272
2.23   0.973094
2.24   0.973466
2.25   0.973835
2.26   0.974198
2.27   0.974562
2.28   0.974918
2.29   0.975274
2.3   0.975625
2.31   0.975973
2.32   0.97632
2.33   0.976664
2.34   0.977008
2.35   0.977346
2.36   0.977683
2.37   0.978017
2.38   0.978347
2.39   0.978677
2.4   0.979
2.41   0.979324
2.42   0.979642
2.43   0.979957
2.44   0.980271
2.45   0.980579
2.46   0.980888
2.47   0.981191
2.48   0.981493
2.49   0.981793
2.5   0.982088
2.51   0.982384
2.52   0.982674
2.53   0.982963
2.54   0.983249
2.55   0.983531
2.56   0.983813
2.57   0.98409
2.58   0.984368
2.59   0.984641
2.6   0.984912
2.61   0.985183
2.62   0.985451
2.63   0.98572
2.64   0.985987
2.65   0.986255
2.66   0.986519
2.67   0.986781
2.68   0.987042
2.69   0.9873
2.7   0.987557
2.71   0.98781
2.72   0.988061
2.73   0.988309
2.74   0.988551
2.75   0.988794
2.76   0.989032
2.77   0.98927
2.78   0.989505
2.79   0.989739
2.8   0.989971
2.81   0.9902
2.82   0.99043
2.83   0.990656
2.84   0.990882
2.85   0.991106
2.86   0.991328
2.87   0.991549
2.88   0.991767
2.89   0.991985
2.9   0.9922
2.91   0.992414
2.92   0.992628
2.93   0.992843
2.94   0.993058
2.95   0.993271
2.96   0.993483
2.97   0.993694
2.98   0.993903
2.99   0.994111
3   0.994316
3.01   0.994521
3.02   0.994723
3.03   0.994921
3.04   0.995119
3.05   0.995313
3.06   0.995507
3.07   0.995698
3.08   0.995889
3.09   0.996078
3.1   0.996266
3.11   0.996453
3.12   0.996637
3.13   0.996821
3.14   0.997004
3.15   0.997185
3.16   0.997366
3.17   0.997544
3.18   0.997722
3.19   0.997898
3.2   0.998073
3.21   0.998247
3.22   0.99842
3.23   0.998592
3.24   0.998761
3.25   0.99893
3.26   0.999098
3.27   0.999264
3.28   0.99943
3.29   0.999594
3.3   0.999757
3.31   0.999919
3.32   1.00008
3.33   1.00024
3.34   1.0004
3.35   1.00056
3.36   1.00071
3.37   1.00087
3.38   1.00102
3.39   1.00118
3.4   1.00133
3.41   1.00148
3.42   1.00163
3.43   1.00179
3.44   1.00194
3.45   1.00209
3.46   1.00224
3.47   1.00239
3.48   1.00254
3.49   1.00268
3.5   1.00283
3.51   1.00297
3.52   1.00312
3.53   1.00326
3.54   1.00341
3.55   1.00355
3.56   1.00369
3.57   1.00383
3.58   1.00397
3.59   1.00411
3.6   1.00424
3.61   1.00438
3.62   1.00451
3.63   1.00465
3.64   1.00478
3.65   1.00491
3.66   1.00504
3.67   1.00517
3.68   1.0053
3.69   1.00542
3.7   1.00555
3.71   1.00568
3.72   1.0058
3.73   1.00593
3.74   1.00605
3.75   1.00617
3.76   1.0063
3.77   1.00642
3.78   1.00654
3.79   1.00666
3.8   1.00678
3.81   1.0069
3.82   1.00702
3.83   1.00714
3.84   1.00725
3.85   1.00737
3.86   1.00749
3.87   1.00761
3.88   1.00772
3.89   1.00784
3.9   1.00796
3.91   1.00807
3.92   1.00818
3.93   1.0083
3.94   1.00841
3.95   1.00852
3.96   1.00863
3.97   1.00874
3.98   1.00885
3.99   1.00896
4   1.00907
4.01   1.00918
4.02   1.00929
4.03   1.00939
4.04   1.00949
4.05   1.0096
4.06   1.0097
4.07   1.0098
4.08   1.00991
4.09   1.01001
4.1   1.01011
4.11   1.01021
4.12   1.01031
4.13   1.01041
4.14   1.01051
4.15   1.01061
4.16   1.0107
4.17   1.0108
4.18   1.0109
4.19   1.01099
4.2   1.01109
4.21   1.01118
4.22   1.01128
4.23   1.01137
4.24   1.01147
4.25   1.01156
4.26   1.01165
4.27   1.01174
4.28   1.01184
4.29   1.01193
4.3   1.01202
4.31   1.01211
4.32   1.0122
4.33   1.01229
4.34   1.01238
4.35   1.01246
4.36   1.01255
4.37   1.01264
4.38   1.01273
4.39   1.01281
4.4   1.0129
4.41   1.01298
4.42   1.01307
4.43   1.01315
4.44   1.01323
4.45   1.01332
4.46   1.0134
4.47   1.01348
4.48   1.01356
4.49   1.01364
4.5   1.01372
4.51   1.0138
4.52   1.01388
4.53   1.01396
4.54   1.01403
4.55   1.01411
4.56   1.01419
4.57   1.01427
4.58   1.01434
4.59   1.01442
4.6   1.0145
4.61   1.01457
4.62   1.01465
4.63   1.01472
4.64   1.0148
4.65   1.01488
4.66   1.01496
4.67   1.01504
4.68   1.01511
4.69   1.01519
4.7   1.01527
4.71   1.01534
4.72   1.01542
4.73   1.0155
4.74   1.01557
4.75   1.01565
4.76   1.01572
4.77   1.0158
4.78   1.01587
4.79   1.01594
4.8   1.01602
4.81   1.01609
4.82   1.01616
4.83   1.01623
4.84   1.0163
4.85   1.01637
4.86   1.01644
4.87   1.01651
4.88   1.01658
4.89   1.01665
4.9   1.01672
4.91   1.01679
4.92   1.01686
4.93   1.01692
4.94   1.01699
4.95   1.01706
4.96   1.01713
4.97   1.01719
4.98   1.01726
4.99   1.01733
5   1.01739
5.01   1.01746
5.02   1.01752
5.03   1.01759
5.04   1.01765
5.05   1.01771
5.06   1.01778
5.07   1.01784
5.08   1.0179
5.09   1.01797
5.1   1.01803
5.11   1.01809
5.12   1.01815
5.13   1.01821
5.14   1.01828
5.15   1.01834
5.16   1.0184
5.17   1.01846
5.18   1.01852
5.19   1.01858
5.2   1.01864
5.21   1.0187
5.22   1.01876
5.23   1.01881
5.24   1.01887
5.25   1.01893
5.26   1.01899
5.27   1.01905
5.28   1.01911
5.29   1.01916
5.3   1.01922
5.31   1.01928
5.32   1.01933
5.33   1.01939
5.34   1.01945
5.35   1.0195
5.36   1.01956
5.37   1.01961
5.38   1.01967
5.39   1.01972
5.4   1.01978
5.41   1.01983
5.42   1.01989
5.43   1.01994
5.44   1.02
5.45   1.02005
5.46   1.0201
5.47   1.02016
5.48   1.02021
5.49   1.02026
5.5   1.02031
5.51   1.02037
5.52   1.02042
5.53   1.02047
5.54   1.02052
5.55   1.02057
5.56   1.02062
5.57   1.02067
5.58   1.02072
5.59   1.02077
5.6   1.02082
5.61   1.02086
5.62   1.02091
5.63   1.02096
5.64   1.02101
5.65   1.02106
5.66   1.0211
5.67   1.02115
5.68   1.0212
5.69   1.02125
5.7   1.02129
5.71   1.02134
5.72   1.02139
5.73   1.02143
5.74   1.02148
5.75   1.02153
5.76   1.02157
5.77   1.02162
5.78   1.02166
5.79   1.02171
5.8   1.02175
5.81   1.0218
5.82   1.02184
5.83   1.02189
5.84   1.02193
5.85   1.02198
5.86   1.02202
5.87   1.02206
5.88   1.02211
5.89   1.02215
5.9   1.0222
5.91   1.02224
5.92   1.02228
5.93   1.02232
5.94   1.02237
5.95   1.02241
5.96   1.02245
5.97   1.02249
5.98   1.02254
5.99   1.02258
6   1.02262
6.01   1.02266
6.02   1.0227
6.03   1.02275
6.04   1.02279
6.05   1.02283
6.06   1.02287
6.07   1.02291
6.08   1.02296
6.09   1.023
6.1   1.02304
6.11   1.02308
6.12   1.02312
6.13   1.02316
6.14   1.0232
6.15   1.02324
6.16   1.02328
6.17   1.02332
6.18   1.02336
6.19   1.0234
6.2   1.02344
6.21   1.02348
6.22   1.02352
6.23   1.02356
6.24   1.0236
6.25   1.02364
6.26   1.02368
6.27   1.02372
6.28   1.02376
6.29   1.02379
6.3   1.02383
6.31   1.02387
6.32   1.02391
6.33   1.02395
6.34   1.02398
6.35   1.02402
6.36   1.02406
6.37   1.0241
6.38   1.02413
6.39   1.02417
6.4   1.02421
6.41   1.02425
6.42   1.02428
6.43   1.02432
6.44   1.02436
6.45   1.02439
6.46   1.02443
6.47   1.02447
6.48   1.0245
6.49   1.02454
6.5   1.02457
6.51   1.02461
6.52   1.02464
6.53   1.02468
6.54   1.02472
6.55   1.02475
6.56   1.02479
6.57   1.02482
6.58   1.02486
6.59   1.02489
6.6   1.02493
6.61   1.02496
6.62   1.025
6.63   1.02503
6.64   1.02507
6.65   1.0251
6.66   1.02513
6.67   1.02517
6.68   1.0252
6.69   1.02524
6.7   1.02527
6.71   1.0253
6.72   1.02534
6.73   1.02537
6.74   1.0254
6.75   1.02544
6.76   1.02547
6.77   1.0255
6.78   1.02554
6.79   1.02557
6.8   1.0256
6.81   1.02563
6.82   1.02567
6.83   1.0257
6.84   1.02573
6.85   1.02576
6.86   1.02579
6.87   1.02583
6.88   1.02586
6.89   1.02589
6.9   1.02592
6.91   1.02595
6.92   1.02598
6.93   1.02602
6.94   1.02605
6.95   1.02608
6.96   1.02611
6.97   1.02614
6.98   1.02617
6.99   1.0262
7   1.02623
7.01   1.02626
7.02   1.02629
7.03   1.02632
7.04   1.02635
7.05   1.02638
7.06   1.02641
7.07   1.02644
7.08   1.02647
7.09   1.0265
7.1   1.02653
7.11   1.02656
7.12   1.02659
7.13   1.02662
7.14   1.02664
7.15   1.02667
7.16   1.0267
7.17   1.02673
7.18   1.02676
7.19   1.02679
7.2   1.02682
7.21   1.02684
7.22   1.02687
7.23   1.0269
7.24   1.02693
7.25   1.02696
7.26   1.02698
7.27   1.02701
7.28   1.02704
7.29   1.02707
7.3   1.02709
7.31   1.02712
7.32   1.02715
7.33   1.02718
7.34   1.0272
7.35   1.02723
7.36   1.02726
7.37   1.02728
7.38   1.02731
7.39   1.02734
7.4   1.02736
7.41   1.02739
7.42   1.02742
7.43   1.02744
7.44   1.02747
7.45   1.0275
7.46   1.02752
7.47   1.02755
7.48   1.02757
7.49   1.0276
7.5   1.02763
7.51   1.02765
7.52   1.02768
7.53   1.0277
7.54   1.02773
7.55   1.02775
7.56   1.02778
7.57   1.0278
7.58   1.02783
7.59   1.02785
7.6   1.02788
7.61   1.02791
7.62   1.02793
7.63   1.02796
7.64   1.02798
7.65   1.028
7.66   1.02803
7.67   1.02805
7.68   1.02808
7.69   1.0281
7.7   1.02813
7.71   1.02815
7.72   1.02818
7.73   1.0282
7.74   1.02822
7.75   1.02825
7.76   1.02827
7.77   1.0283
7.78   1.02832
7.79   1.02834
7.8   1.02837
7.81   1.02839
7.82   1.02842
7.83   1.02844
7.84   1.02846
7.85   1.02849
7.86   1.02851
7.87   1.02853
7.88   1.02856
7.89   1.02858
7.9   1.0286
7.91   1.02863
7.92   1.02865
7.93   1.02867
7.94   1.0287
7.95   1.02872
7.96   1.02874
7.97   1.02876
7.98   1.02879
7.99   1.02881
8   1.02883
8.01   1.02885
8.02   1.02888
8.03   1.0289
8.04   1.02892
8.05   1.02894
8.06   1.02897
8.07   1.02899
8.08   1.02901
8.09   1.02903
8.1   1.02905
8.11   1.02908
8.12   1.0291
8.13   1.02912
8.14   1.02914
8.15   1.02916
8.16   1.02919
8.17   1.02921
8.18   1.02923
8.19   1.02925
8.2   1.02927
8.21   1.02929
8.22   1.02932
8.23   1.02934
8.24   1.02936
8.25   1.02938
8.26   1.0294
8.27   1.02942
8.28   1.02944
8.29   1.02946
8.3   1.02949
8.31   1.02951
8.32   1.02953
8.33   1.02955
8.34   1.02957
8.35   1.02959
8.36   1.02961
8.37   1.02963
8.38   1.02965
8.39   1.02967
8.4   1.02969
8.41   1.02971
8.42   1.02973
8.43   1.02975
8.44   1.02977
8.45   1.02979
8.46   1.02981
8.47   1.02984
8.48   1.02986
8.49   1.02988
8.5   1.0299
8.51   1.02992
8.52   1.02994
8.53   1.02996
8.54   1.02997
8.55   1.02999
8.56   1.03001
8.57   1.03003
8.58   1.03005
8.59   1.03007
8.6   1.03009
8.61   1.03011
8.62   1.03013
8.63   1.03015
8.64   1.03017
8.65   1.03019
8.66   1.03021
8.67   1.03023
8.68   1.03025
8.69   1.03027
8.7   1.03029
8.71   1.0303
8.72   1.03032
8.73   1.03034
8.74   1.03036
8.75   1.03038
8.76   1.0304
8.77   1.03042
8.78   1.03044
8.79   1.03046
8.8   1.03047
8.81   1.03049
8.82   1.03051
8.83   1.03053
8.84   1.03055
8.85   1.03057
8.86   1.03058
8.87   1.0306
8.88   1.03062
8.89   1.03064
8.9   1.03066
8.91   1.03068
8.92   1.03069
8.93   1.03071
8.94   1.03073
8.95   1.03075
8.96   1.03077
8.97   1.03078
8.98   1.0308
8.99   1.03082
9   1.03084
9.01   1.03086
9.02   1.03087
9.03   1.03089
9.04   1.03091
9.05   1.03092
9.06   1.03094
9.07   1.03096
9.08   1.03098
9.09   1.03099
9.1   1.03101
9.11   1.03103
9.12   1.03104
9.13   1.03106
9.14   1.03108
9.15   1.03109
9.16   1.03111
9.17   1.03113
9.18   1.03115
9.19   1.03116
9.2   1.03118
9.21   1.0312
9.22   1.03121
9.23   1.03123
9.24   1.03124
9.25   1.03126
9.26   1.03128
9.27   1.03129
9.28   1.03131
9.29   1.03133
9.3   1.03134
9.31   1.03136
9.32   1.03138
9.33   1.03139
9.34   1.03141
9.35   1.03142
9.36   1.03144
9.37   1.03146
9.38   1.03147
9.39   1.03149
9.4   1.0315
9.41   1.03152
9.42   1.03154
9.43   1.03155
9.44   1.03157
9.45   1.03158
9.46   1.0316
9.47   1.03161
9.48   1.03163
9.49   1.03165
9.5   1.03166
9.51   1.03168
9.52   1.03169
9.53   1.03171
9.54   1.03172
9.55   1.03174
9.56   1.03175
9.57   1.03177
9.58   1.03178
9.59   1.0318
9.6   1.03182
9.61   1.03183
9.62   1.03185
9.63   1.03186
9.64   1.03188
9.65   1.03189
9.66   1.03191
9.67   1.03192
9.68   1.03194
9.69   1.03195
9.7   1.03197
9.71   1.03198
9.72   1.032
9.73   1.03201
9.74   1.03203
9.75   1.03204
9.76   1.03206
9.77   1.03207
9.78   1.03209
9.79   1.0321
9.8   1.03211
9.81   1.03213
9.82   1.03214
9.83   1.03216
9.84   1.03217
9.85   1.03219
9.86   1.0322
9.87   1.03222
9.88   1.03223
9.89   1.03225
9.9   1.03226
9.91   1.03227
9.92   1.03229
9.93   1.0323
9.94   1.03232
9.95   1.03233
9.96   1.03235
9.97   1.03236
9.98   1.03237
9.99   1.03239
10   1.0324
10.01   1.03242
10.02   1.03243
10.03   1.03244
10.04   1.03246
10.05   1.03247
10.06   1.03249
10.07   1.0325
10.08   1.03252
10.09   1.03253
10.1   1.03254
10.11   1.03256
10.12   1.03257
10.13   1.03259
10.14   1.0326
10.15   1.03261
10.16   1.03263
10.17   1.03264
10.18   1.03266
10.19   1.03267
10.2   1.03268
10.21   1.0327
10.22   1.03271
10.23   1.03272
10.24   1.03274
10.25   1.03275
10.26   1.03277
10.27   1.03278
10.28   1.03279
10.29   1.03281
10.3   1.03282
10.31   1.03283
10.32   1.03285
10.33   1.03286
10.34   1.03287
10.35   1.03289
10.36   1.0329
10.37   1.03291
10.38   1.03293
10.39   1.03294
10.4   1.03295
10.41   1.03297
10.42   1.03298
10.43   1.03299
10.44   1.03301
10.45   1.03302
10.46   1.03303
10.47   1.03305
10.48   1.03306
10.49   1.03307
10.5   1.03309
10.51   1.0331
10.52   1.03311
10.53   1.03312
10.54   1.03314
10.55   1.03315
10.56   1.03316
10.57   1.03318
10.58   1.03319
10.59   1.0332
10.6   1.03321
10.61   1.03323
10.62   1.03324
10.63   1.03325
10.64   1.03327
10.65   1.03328
10.66   1.03329
10.67   1.0333
10.68   1.03332
10.69   1.03333
10.7   1.03334
10.71   1.03335
10.72   1.03337
10.73   1.03338
10.74   1.03339
10.75   1.0334
10.76   1.03342
10.77   1.03343
10.78   1.03344
10.79   1.03345
10.8   1.03347
10.81   1.03348
10.82   1.03349
10.83   1.0335
10.84   1.03352
10.85   1.03353
10.86   1.03354
10.87   1.03355
10.88   1.03356
10.89   1.03358
10.9   1.03359
10.91   1.0336
10.92   1.03361
10.93   1.03363
10.94   1.03364
10.95   1.03365
10.96   1.03366
10.97   1.03367
10.98   1.03369
10.99   1.0337
11   1.03371
11.01   1.03372
11.02   1.03373
11.03   1.03374
11.04   1.03376
11.05   1.03377
11.06   1.03378
11.07   1.03379
11.08   1.0338
11.09   1.03381
11.1   1.03382
11.11   1.03383
11.12   1.03385
11.13   1.03386
11.14   1.03387
11.15   1.03388
11.16   1.03389
11.17   1.0339
11.18   1.03391
11.19   1.03392
11.2   1.03393
11.21   1.03394
11.22   1.03396
11.23   1.03397
11.24   1.03398
11.25   1.03399
11.26   1.034
11.27   1.03401
11.28   1.03402
11.29   1.03403
11.3   1.03404
11.31   1.03405
11.32   1.03406
11.33   1.03407
11.34   1.03408
11.35   1.0341
11.36   1.03411
11.37   1.03412
11.38   1.03413
11.39   1.03414
11.4   1.03415
11.41   1.03416
11.42   1.03417
11.43   1.03418
11.44   1.03419
11.45   1.0342
11.46   1.03421
11.47   1.03422
11.48   1.03423
11.49   1.03424
11.5   1.03425
11.51   1.03426
11.52   1.03427
11.53   1.03428
11.54   1.03429
11.55   1.03431
11.56   1.03432
11.57   1.03433
11.58   1.03434
11.59   1.03435
11.6   1.03436
11.61   1.03437
11.62   1.03438
11.63   1.03439
11.64   1.0344
11.65   1.03441
11.66   1.03442
11.67   1.03443
11.68   1.03444
11.69   1.03445
11.7   1.03446
11.71   1.03447
11.72   1.03448
11.73   1.03449
11.74   1.0345
11.75   1.03451
11.76   1.03452
11.77   1.03453
11.78   1.03454
11.79   1.03455
11.8   1.03456
11.81   1.03457
11.82   1.03458
11.83   1.03459
11.84   1.0346
11.85   1.03461
11.86   1.03462
11.87   1.03463
11.88   1.03464
11.89   1.03465
11.9   1.03466
11.91   1.03467
11.92   1.03468
11.93   1.03469
11.94   1.0347
11.95   1.03471
11.96   1.03472
11.97   1.03472
11.98   1.03473
11.99   1.03474
12   1.03475


==> anc/DayaBay_DetectorModel_Electron_ScintNL.txt <==
# The relationship of Edep and Evis for electrons in the Daya Bay detector.
# The first colume is the deposit energy (Edep), and the second colume is the ratio of Evis/Edep.
# The Evis is defined to be proportional to the total detectable light, and is anchored at the neutron capture on 
# gadolinium (gammas with a total mean energy of 8.05 MeV).

Edep	Evis/Edep
0.0012 0.346512
0.0024 0.404134
0.0036 0.500608
0.0048 0.536689
0.006 0.567005
0.0072 0.593032
0.0084 0.6157
0.0096 0.653452
0.0108 0.669231
0.012 0.683319
0.0132 0.696111
0.0144 0.707907
0.0156 0.729141
0.0168 0.738563
0.018 0.747318
0.0192 0.755518
0.0204 0.763251
0.0216 0.777336
0.0228 0.78376
0.024 0.789843
0.0252 0.795626
0.0264 0.801116
0.0276 0.811278
0.0288 0.816007
0.03 0.820533
0.0312 0.82486
0.0324 0.828997
0.0336 0.836763
0.0348 0.840422
0.036 0.843939
0.0372 0.847321
0.0384 0.850577
0.0396 0.85675
0.0408 0.859679
0.042 0.862507
0.0432 0.86524
0.0444 0.867886
0.0456 0.872935
0.0468 0.875342
0.048 0.877676
0.0492 0.879942
0.0504 0.882144
0.0516 0.886359
0.0528 0.888377
0.054 0.890338
0.0552 0.892247
0.0564 0.894107
0.0576 0.897687
0.0588 0.899412
0.06 0.901097
0.0612 0.902742
0.0624 0.904345
0.0636 0.907439
0.0648 0.908932
0.066 0.910391
0.0672 0.911818
0.0684 0.913215
0.0696 0.915922
0.0708 0.917233
0.072 0.918515
0.0732 0.919771
0.0744 0.921001
0.0756 0.923388
0.0768 0.924546
0.078 0.925682
0.0792 0.926797
0.0804 0.927891
0.0816 0.930019
0.0828 0.931053
0.084 0.932068
0.0852 0.933064
0.0864 0.934043
0.0876 0.935951
0.0888 0.93688
0.09 0.937794
0.0912 0.938693
0.0924 0.939576
0.0936 0.941299
0.0948 0.942139
0.096 0.942966
0.0972 0.943779
0.0984 0.94458
0.0996 0.946146
0.1008 0.94691
0.102 0.947662
0.1032 0.948401
0.1044 0.949129
0.1056 0.95055
0.1068 0.951243
0.108 0.951926
0.1092 0.952599
0.1104 0.953262
0.1116 0.954558
0.1128 0.955192
0.114 0.955817
0.1152 0.956433
0.1164 0.957041
0.1176 0.958231
0.1188 0.958815
0.12 0.95939
0.1212 0.959958
0.1224 0.960519
0.1236 0.961619
0.1248 0.962158
0.126 0.962691
0.1272 0.963218
0.1284 0.963738
0.1296 0.964759
0.1308 0.965261
0.132 0.965757
0.1332 0.966248
0.1344 0.966733
0.1356 0.967687
0.1368 0.968156
0.138 0.96862
0.1392 0.969079
0.1404 0.969533
0.1416 0.970428
0.1428 0.970868
0.144 0.971304
0.1452 0.971735
0.1464 0.972163
0.1476 0.973005
0.1488 0.97342
0.15 0.973831
0.1512 0.974238
0.1524 0.97464
0.1536 0.975432
0.1548 0.975821
0.156 0.976206
0.1572 0.976587
0.1584 0.976964
0.1596 0.977706
0.1608 0.978071
0.162 0.978432
0.1632 0.97879
0.1644 0.979144
0.1656 0.979842
0.1668 0.980185
0.168 0.980526
0.1692 0.980863
0.1704 0.981197
0.1716 0.981855
0.1728 0.982179
0.174 0.9825
0.1752 0.982819
0.1764 0.983134
0.1776 0.983757
0.1788 0.984064
0.18 0.984368
0.1812 0.984678
0.1824 0.984985
0.1836 0.985592
0.1848 0.985891
0.186 0.986188
0.1872 0.986482
0.1884 0.986774
0.1896 0.987351
0.1908 0.987635
0.192 0.987917
0.1932 0.988197
0.1944 0.988475
0.1956 0.989024
0.1968 0.989296
0.198 0.989564
0.1992 0.989831
0.2004 0.990091
0.2016 0.990652
0.2028 0.990929
0.204 0.991203
0.2052 0.991475
0.2064 0.991744
0.2076 0.992278
0.2088 0.992541
0.21 0.992801
0.2112 0.99306
0.2124 0.993316
0.2136 0.993825
0.2148 0.994075
0.216 0.994323
0.2172 0.994569
0.2184 0.994813
0.2196 0.995299
0.2208 0.995548
0.222 0.995794
0.2232 0.996038
0.2244 0.996281
0.2256 0.996764
0.2268 0.997001
0.228 0.997236
0.2292 0.99747
0.2304 0.997702
0.2316 0.998165
0.2328 0.998392
0.234 0.998617
0.2352 0.99884
0.2364 0.999062
0.2376 0.999506
0.2388 0.999723
0.24 0.999939
0.2412 1.00016
0.2424 1.00038
0.2436 1.00082
0.2448 1.00104
0.246 1.00125
0.2472 1.00146
0.2484 1.00168
0.2496 1.0021
0.2508 1.00231
0.252 1.00251
0.2532 1.00272
0.2544 1.00292
0.2556 1.00333
0.2568 1.00353
0.258 1.00372
0.2592 1.00392
0.2604 1.00411
0.2616 1.00452
0.2628 1.00471
0.264 1.00491
0.2652 1.0051
0.2664 1.00529
0.2676 1.00568
0.2688 1.00587
0.27 1.00605
0.2712 1.00624
0.2724 1.00642
0.2736 1.0068
0.2748 1.00698
0.276 1.00716
0.2772 1.00734
0.2784 1.00751
0.2796 1.00787
0.2808 1.00806
0.282 1.00824
0.2832 1.00842
0.2844 1.00859
0.2856 1.00896
0.2868 1.00913
0.288 1.0093
0.2892 1.00948
0.2904 1.00965
0.2916 1.01
0.2928 1.01017
0.294 1.01034
0.2952 1.0105
0.2964 1.01067
0.2976 1.01101
0.2988 1.01117
0.3 1.01133
0.3012 1.01149
0.3024 1.01166
0.3036 1.01199
0.3048 1.01215
0.306 1.01231
0.3072 1.01246
0.3084 1.01262
0.3096 1.01294
0.3108 1.0131
0.312 1.01325
0.3132 1.0134
0.3144 1.01355
0.3156 1.01386
0.3168 1.01401
0.318 1.01416
0.3192 1.0143
0.3204 1.01445
0.3216 1.01476
0.3228 1.01491
0.324 1.01505
0.3252 1.0152
0.3264 1.01534
0.3276 1.01564
0.3288 1.01579
0.33 1.01593
0.3312 1.01607
0.3324 1.01621
0.3336 1.0165
0.3348 1.01664
0.336 1.01677
0.3372 1.01691
0.3384 1.01705
0.3396 1.01733
0.3408 1.01747
0.342 1.01761
0.3432 1.01774
0.3444 1.01788
0.3456 1.01817
0.3468 1.0183
0.348 1.01843
0.3492 1.01857
0.3504 1.0187
0.3516 1.01898
0.3528 1.01911
0.354 1.01924
0.3552 1.01937
0.3564 1.01949
0.3576 1.01977
0.3588 1.01989
0.36 1.02002
0.3612 1.02014
0.3624 1.02027
0.3636 1.02054
0.3648 1.02066
0.366 1.02079
0.3672 1.02091
0.3684 1.02103
0.3696 1.02129
0.3708 1.02141
0.372 1.02153
0.3732 1.02165
0.3744 1.02177
0.3756 1.02203
0.3768 1.02214
0.378 1.02226
0.3792 1.02238
0.3804 1.02249
0.3816 1.02274
0.3828 1.02285
0.384 1.02296
0.3852 1.02307
0.3864 1.02319
0.3876 1.02343
0.3888 1.02353
0.39 1.02364
0.3912 1.02375
0.3924 1.02386
0.3936 1.02409
0.3948 1.0242
0.396 1.02431
0.3972 1.02441
0.3984 1.02452
0.3996 1.02474
0.4008 1.02485
0.402 1.02496
0.4032 1.02507
0.4044 1.02518
0.4056 1.02541
0.4068 1.02552
0.408 1.02562
0.4092 1.02573
0.4104 1.02583
0.4116 1.02606
0.4128 1.02616
0.414 1.02627
0.4152 1.02637
0.4164 1.02647
0.4176 1.02669
0.4188 1.02679
0.42 1.02689
0.4212 1.027
0.4224 1.0271
0.4236 1.02733
0.4248 1.02743
0.426 1.02753
0.4272 1.02763
0.4284 1.02773
0.4296 1.02795
0.4308 1.02805
0.432 1.02815
0.4332 1.02825
0.4344 1.02835
0.4356 1.02856
0.4368 1.02866
0.438 1.02876
0.4392 1.02885
0.4404 1.02895
0.4416 1.02916
0.4428 1.02925
0.444 1.02935
0.4452 1.02944
0.4464 1.02953
0.4476 1.02974
0.4488 1.02983
0.45 1.02992
0.4512 1.03001
0.4524 1.0301
0.4536 1.03031
0.4548 1.03039
0.456 1.03048
0.4572 1.03057
0.4584 1.03066
0.4596 1.03086
0.4608 1.03094
0.462 1.03103
0.4632 1.03112
0.4644 1.0312
0.4656 1.03139
0.4668 1.03148
0.468 1.03156
0.4692 1.03165
0.4704 1.03173
0.4716 1.03192
0.4728 1.032
0.474 1.03208
0.4752 1.03217
0.4764 1.03225
0.4776 1.03243
0.4788 1.03251
0.48 1.03259
0.4812 1.03268
0.4824 1.03276
0.4836 1.03295
0.4848 1.03303
0.486 1.03311
0.4872 1.03319
0.4884 1.03327
0.4896 1.03346
0.4908 1.03354
0.492 1.03362
0.4932 1.0337
0.4944 1.03378
0.4956 1.03396
0.4968 1.03404
0.498 1.03412
0.4992 1.03419
0.5004 1.03427
0.5016 1.03444
0.5028 1.03452
0.504 1.03459
0.5052 1.03466
0.5064 1.03473
0.5076 1.0349
0.5088 1.03497
0.51 1.03504
0.5112 1.03512
0.5124 1.03519
0.5136 1.03535
0.5148 1.03542
0.516 1.03549
0.5172 1.03556
0.5184 1.03563
0.5196 1.03579
0.5208 1.03587
0.522 1.03594
0.5232 1.03602
0.5244 1.0361
0.5256 1.03627
0.5268 1.03634
0.528 1.03642
0.5292 1.03649
0.5304 1.03657
0.5316 1.03674
0.5328 1.03681
0.534 1.03689
0.5352 1.03696
0.5364 1.03703
0.5376 1.0372
0.5388 1.03727
0.54 1.03734
0.5412 1.03741
0.5424 1.03748
0.5436 1.03764
0.5448 1.0377
0.546 1.03777
0.5472 1.03783
0.5484 1.0379
0.5496 1.03805
0.5508 1.03812
0.552 1.03819
0.5532 1.03825
0.5544 1.03831
0.5556 1.03847
0.5568 1.03853
0.558 1.03859
0.5592 1.03866
0.5604 1.03872
0.5616 1.03886
0.5628 1.03892
0.564 1.03898
0.5652 1.03904
0.5664 1.0391
0.5676 1.03924
0.5688 1.0393
0.57 1.03936
0.5712 1.03941
0.5724 1.03947
0.5736 1.03961
0.5748 1.03967
0.576 1.03972
0.5772 1.03978
0.5784 1.03984
0.5796 1.03997
0.5808 1.04004
0.582 1.04011
0.5832 1.04017
0.5844 1.04024
0.5856 1.04039
0.5868 1.04046
0.588 1.04053
0.5892 1.04059
0.5904 1.04066
0.5916 1.04081
0.5928 1.04087
0.594 1.04094
0.5952 1.041
0.5964 1.04107
0.5976 1.04122
0.5988 1.04128
0.6 1.04134
0.6012 1.0414
0.6024 1.04146
0.6036 1.0416
0.6048 1.04166
0.606 1.04172
0.6072 1.04178
0.6084 1.04184
0.6096 1.04197
0.6108 1.04203
0.612 1.04209
0.6132 1.04215
0.6144 1.0422
0.6156 1.04234
0.6168 1.0424
0.618 1.04245
0.6192 1.04251
0.6204 1.04256
0.6216 1.04269
0.6228 1.04275
0.624 1.0428
0.6252 1.04285
0.6264 1.04291
0.6276 1.04303
0.6288 1.04309
0.63 1.04314
0.6312 1.04319
0.6324 1.04324
0.6336 1.04337
0.6348 1.04342
0.636 1.04347
0.6372 1.04352
0.6384 1.04357
0.6396 1.0437
0.6408 1.04375
0.642 1.0438
0.6432 1.04385
0.6444 1.0439
0.6456 1.04403
0.6468 1.04408
0.648 1.04413
0.6492 1.04418
0.6504 1.04423
0.6516 1.04435
0.6528 1.0444
0.654 1.04445
0.6552 1.0445
0.6564 1.04455
0.6576 1.04467
0.6588 1.04472
0.66 1.04477
0.6612 1.04482
0.6624 1.04487
0.6636 1.045
0.6648 1.04505
0.666 1.0451
0.6672 1.04515
0.6684 1.0452
0.6696 1.04533
0.6708 1.04538
0.672 1.04543
0.6732 1.04548
0.6744 1.04553
0.6756 1.04565
0.6768 1.0457
0.678 1.04575
0.6792 1.0458
0.6804 1.04585
0.6816 1.04597
0.6828 1.04602
0.684 1.04606
0.6852 1.04611
0.6864 1.04616
0.6876 1.04628
0.6888 1.04633
0.69 1.04638
0.6912 1.04642
0.6924 1.04647
0.6936 1.04659
0.6948 1.04664
0.696 1.04668
0.6972 1.04673
0.6984 1.04678
0.6996 1.04689
0.7008 1.04694
0.702 1.04698
0.7032 1.04702
0.7044 1.04706
0.7056 1.04717
0.7068 1.04721
0.708 1.04725
0.7092 1.04729
0.7104 1.04733
0.7116 1.04744
0.7128 1.04748
0.714 1.04752
0.7152 1.04756
0.7164 1.0476
0.7176 1.04771
0.7188 1.04775
0.72 1.04779
0.7212 1.04783
0.7224 1.04788
0.7236 1.04799
0.7248 1.04804
0.726 1.04808
0.7272 1.04813
0.7284 1.04817
0.7296 1.04828
0.7308 1.04833
0.732 1.04837
0.7332 1.04842
0.7344 1.04846
0.7356 1.04857
0.7368 1.04861
0.738 1.04866
0.7392 1.0487
0.7404 1.04874
0.7416 1.04885
0.7428 1.04889
0.744 1.04893
0.7452 1.04897
0.7464 1.04901
0.7476 1.04911
0.7488 1.04915
0.75 1.04918
0.7512 1.04922
0.7524 1.04926
0.7536 1.04936
0.7548 1.0494
0.756 1.04944
0.7572 1.04948
0.7584 1.04951
0.7596 1.04961
0.7608 1.04965
0.762 1.04969
0.7632 1.04972
0.7644 1.04976
0.7656 1.04985
0.7668 1.04989
0.768 1.04993
0.7692 1.04996
0.7704 1.05
0.7716 1.05009
0.7728 1.05013
0.774 1.05016
0.7752 1.0502
0.7764 1.05023
0.7776 1.05032
0.7788 1.05036
0.78 1.05039
0.7812 1.05043
0.7824 1.05046
0.7836 1.05056
0.7848 1.05059
0.786 1.05063
0.7872 1.05066
0.7884 1.0507
0.7896 1.05079
0.7908 1.05083
0.792 1.05086
0.7932 1.05089
0.7944 1.05093
0.7956 1.05102
0.7968 1.05105
0.798 1.05109
0.7992 1.05112
0.8004 1.05115
0.8016 1.05126
0.8028 1.05129
0.804 1.05133
0.8052 1.05137
0.8064 1.05141
0.8076 1.05151
0.8088 1.05155
0.81 1.05159
0.8112 1.05163
0.8124 1.05166
0.8136 1.05176
0.8148 1.0518
0.816 1.05184
0.8172 1.05188
0.8184 1.05191
0.8196 1.05201
0.8208 1.05205
0.822 1.05209
0.8232 1.05213
0.8244 1.05217
0.8256 1.05227
0.8268 1.05231
0.828 1.05235
0.8292 1.05238
0.8304 1.05242
0.8316 1.05252
0.8328 1.05256
0.834 1.0526
0.8352 1.05264
0.8364 1.05267
0.8376 1.05277
0.8388 1.05281
0.84 1.05285
0.8412 1.05287
0.8424 1.0529
0.8436 1.05297
0.8448 1.053
0.846 1.05302
0.8472 1.05305
0.8484 1.05307
0.8496 1.05315
0.8508 1.05317
0.852 1.0532
0.8532 1.05322
0.8544 1.05325
0.8556 1.05332
0.8568 1.05334
0.858 1.05337
0.8592 1.05339
0.8604 1.05342
0.8616 1.0535
0.8628 1.05353
0.864 1.05356
0.8652 1.0536
0.8664 1.05363
0.8676 1.05371
0.8688 1.05374
0.87 1.05377
0.8712 1.0538
0.8724 1.05383
0.8736 1.05392
0.8748 1.05395
0.876 1.05398
0.8772 1.05401
0.8784 1.05404
0.8796 1.05412
0.8808 1.05415
0.882 1.05418
0.8832 1.05421
0.8844 1.05425
0.8856 1.05433
0.8868 1.05436
0.888 1.05439
0.8892 1.05442
0.8904 1.05445
0.8916 1.05454
0.8928 1.05457
0.894 1.0546
0.8952 1.05463
0.8964 1.05466
0.8976 1.05474
0.8988 1.05477
0.9 1.0548
0.9012 1.05483
0.9024 1.05486
0.9036 1.05495
0.9048 1.05498
0.906 1.05501
0.9072 1.05504
0.9084 1.05508
0.9096 1.05516
0.9108 1.05519
0.912 1.05522
0.9132 1.05525
0.9144 1.05529
0.9156 1.05537
0.9168 1.0554
0.918 1.05543
0.9192 1.05546
0.9204 1.05549
0.9216 1.05556
0.9228 1.05559
0.924 1.05561
0.9252 1.05564
0.9264 1.05566
0.9276 1.05573
0.9288 1.05576
0.93 1.05578
0.9312 1.05581
0.9324 1.05583
0.9336 1.0559
0.9348 1.05592
0.936 1.05595
0.9372 1.05597
0.9384 1.056
0.9396 1.05606
0.9408 1.0561
0.942 1.05614
0.9432 1.05617
0.9444 1.05621
0.9456 1.0563
0.9468 1.05633
0.948 1.05637
0.9492 1.0564
0.9504 1.05644
0.9516 1.05653
0.9528 1.05656
0.954 1.0566
0.9552 1.05663
0.9564 1.05667
0.9576 1.05676
0.9588 1.05679
0.96 1.05683
0.9612 1.05685
0.9624 1.05687
0.9636 1.05693
0.9648 1.05695
0.966 1.05697
0.9672 1.05699
0.9684 1.05701
0.9696 1.05707
0.9708 1.05709
0.972 1.05711
0.9732 1.05713
0.9744 1.05715
0.9756 1.05721
0.9768 1.05723
0.978 1.05725
0.9792 1.05727
0.9804 1.05729
0.9816 1.05736
0.9828 1.05739
0.984 1.05741
0.9852 1.05744
0.9864 1.05746
0.9876 1.05753
0.9888 1.05756
0.99 1.05758
0.9912 1.05761
0.9924 1.05763
0.9936 1.0577
0.9948 1.05773
0.996 1.05775
0.9972 1.05778
0.9984 1.0578
0.9996 1.05787
1.0008 1.05789
1.002 1.05792
1.0032 1.05794
1.0044 1.05796
1.0056 1.05803
1.0068 1.05806
1.008 1.05808
1.0092 1.05811
1.0104 1.05813
1.0116 1.0582
1.0128 1.05822
1.014 1.05825
1.0152 1.05827
1.0164 1.05829
1.0176 1.05836
1.0188 1.05838
1.02 1.05841
1.0212 1.05843
1.0224 1.05845
1.0236 1.05852
1.0248 1.05854
1.026 1.05857
1.0272 1.05859
1.0284 1.05861
1.0296 1.05868
1.0308 1.0587
1.032 1.05872
1.0332 1.05875
1.0344 1.05877
1.0356 1.05884
1.0368 1.05886
1.038 1.05888
1.0392 1.0589
1.0404 1.05892
1.0416 1.05899
1.0428 1.05901
1.044 1.05903
1.0452 1.05906
1.0464 1.05908
1.0476 1.05914
1.0488 1.05917
1.05 1.05919
1.0512 1.05921
1.0524 1.05923
1.0536 1.05929
1.0548 1.05932
1.056 1.05934
1.0572 1.05936
1.0584 1.05938
1.0596 1.05944
1.0608 1.05947
1.062 1.05949
1.0632 1.05951
1.0644 1.05953
1.0656 1.05959
1.0668 1.05961
1.068 1.05963
1.0692 1.05965
1.0704 1.05968
1.0716 1.05974
1.0728 1.05976
1.074 1.05978
1.0752 1.0598
1.0764 1.05982
1.0776 1.05988
1.0788 1.0599
1.08 1.05992
1.0812 1.05994
1.0824 1.05996
1.0836 1.06003
1.0848 1.06005
1.086 1.06007
1.0872 1.06009
1.0884 1.06011
1.0896 1.06017
1.0908 1.06019
1.092 1.06021
1.0932 1.06023
1.0944 1.06025
1.0956 1.06031
1.0968 1.06033
1.098 1.06035
1.0992 1.06037
1.1004 1.06039
1.1016 1.06045
1.1028 1.06047
1.104 1.06049
1.1052 1.06051
1.1064 1.06053
1.1076 1.06059
1.1088 1.06061
1.11 1.06063
1.1112 1.06065
1.1124 1.06067
1.1136 1.06073
1.1148 1.06075
1.116 1.06077
1.1172 1.06079
1.1184 1.06081
1.1196 1.06087
1.1208 1.06089
1.122 1.06091
1.1232 1.06093
1.1244 1.06095
1.1256 1.06101
1.1268 1.06103
1.128 1.06105
1.1292 1.06107
1.1304 1.06109
1.1316 1.06115
1.1328 1.06117
1.134 1.06119
1.1352 1.06121
1.1364 1.06123
1.1376 1.06129
1.1388 1.06131
1.14 1.06132
1.1412 1.06134
1.1424 1.06136
1.1436 1.06142
1.1448 1.06144
1.146 1.06146
1.1472 1.06148
1.1484 1.0615
1.1496 1.06155
1.1508 1.06157
1.152 1.06159
1.1532 1.06161
1.1544 1.06163
1.1556 1.06169
1.1568 1.0617
1.158 1.06172
1.1592 1.06174
1.1604 1.06176
1.1616 1.06182
1.1628 1.06183
1.164 1.06185
1.1652 1.06187
1.1664 1.06189
1.1676 1.06195
1.1688 1.06196
1.17 1.06198
1.1712 1.062
1.1724 1.06202
1.1736 1.06207
1.1748 1.06209
1.176 1.06211
1.1772 1.06213
1.1784 1.06214
1.1796 1.0622
1.1808 1.06222
1.182 1.06224
1.1832 1.06225
1.1844 1.06227
1.1856 1.06233
1.1868 1.06234
1.188 1.06236
1.1892 1.06238
1.1904 1.0624
1.1916 1.06245
1.1928 1.06247
1.194 1.06248
1.1952 1.0625
1.1964 1.06252
1.1976 1.06257
1.1988 1.06259
1.2 1.06261
1.2012 1.06262
1.2024 1.06264
1.2036 1.0627
1.2048 1.06271
1.206 1.06273
1.2072 1.06275
1.2084 1.06276
1.2096 1.06282
1.2108 1.06283
1.212 1.06285
1.2132 1.06287
1.2144 1.06288
1.2156 1.06294
1.2168 1.06295
1.218 1.06297
1.2192 1.06299
1.2204 1.063
1.2216 1.06305
1.2228 1.06307
1.224 1.06309
1.2252 1.0631
1.2264 1.06312
1.2276 1.06317
1.2288 1.06319
1.23 1.0632
1.2312 1.06322
1.2324 1.06324
1.2336 1.06329
1.2348 1.0633
1.236 1.06332
1.2372 1.06334
1.2384 1.06335
1.2396 1.0634
1.2408 1.06342
1.242 1.06344
1.2432 1.06345
1.2444 1.06347
1.2456 1.06352
1.2468 1.06353
1.248 1.06355
1.2492 1.06356
1.2504 1.06358
1.2516 1.06363
1.2528 1.06365
1.254 1.06366
1.2552 1.06368
1.2564 1.06369
1.2576 1.06374
1.2588 1.06376
1.26 1.06377
1.2612 1.06379
1.2624 1.0638
1.2636 1.06385
1.2648 1.06387
1.266 1.06388
1.2672 1.0639
1.2684 1.06391
1.2696 1.06396
1.2708 1.06398
1.272 1.06399
1.2732 1.06401
1.2744 1.06402
1.2756 1.06407
1.2768 1.06409
1.278 1.0641
1.2792 1.06412
1.2804 1.06413
1.2816 1.06418
1.2828 1.0642
1.284 1.06421
1.2852 1.06423
1.2864 1.06424
1.2876 1.06429
1.2888 1.0643
1.29 1.06432
1.2912 1.06433
1.2924 1.06435
1.2936 1.06439
1.2948 1.06441
1.296 1.06442
1.2972 1.06444
1.2984 1.06445
1.2996 1.0645
1.3008 1.06451
1.302 1.06453
1.3032 1.06454
1.3044 1.06456
1.3056 1.06461
1.3068 1.06462
1.308 1.06464
1.3092 1.06465
1.3104 1.06467
1.3116 1.06472
1.3128 1.06473
1.314 1.06475
1.3152 1.06476
1.3164 1.06478
1.3176 1.06483
1.3188 1.06484
1.32 1.06485
1.3212 1.06487
1.3224 1.06488
1.3236 1.06493
1.3248 1.06495
1.326 1.06496
1.3272 1.06498
1.3284 1.06499
1.3296 1.06504
1.3308 1.06505
1.332 1.06507
1.3332 1.06508
1.3344 1.0651
1.3356 1.06514
1.3368 1.06516
1.338 1.06517
1.3392 1.06519
1.3404 1.0652
1.3416 1.06525
1.3428 1.06526
1.344 1.06528
1.3452 1.06529
1.3464 1.0653
1.3476 1.06535
1.3488 1.06536
1.35 1.06538
1.3512 1.06539
1.3524 1.06541
1.3536 1.06545
1.3548 1.06547
1.356 1.06548
1.3572 1.06549
1.3584 1.06551
1.3596 1.06555
1.3608 1.06557
1.362 1.06558
1.3632 1.06559
1.3644 1.06561
1.3656 1.06565
1.3668 1.06567
1.368 1.06568
1.3692 1.06569
1.3704 1.06571
1.3716 1.06575
1.3728 1.06577
1.374 1.06578
1.3752 1.06579
1.3764 1.06581
1.3776 1.06585
1.3788 1.06587
1.38 1.06588
1.3812 1.06589
1.3824 1.06591
1.3836 1.06595
1.3848 1.06596
1.386 1.06598
1.3872 1.06599
1.3884 1.066
1.3896 1.06605
1.3908 1.06606
1.392 1.06607
1.3932 1.06609
1.3944 1.0661
1.3956 1.06614
1.3968 1.06616
1.398 1.06617
1.3992 1.06618
1.4004 1.0662
1.4016 1.06624
1.4028 1.06625
1.404 1.06626
1.4052 1.06628
1.4064 1.06629
1.4076 1.06633
1.4088 1.06634
1.41 1.06636
1.4112 1.06637
1.4124 1.06638
1.4136 1.06642
1.4148 1.06644
1.416 1.06645
1.4172 1.06646
1.4184 1.06647
1.4196 1.06651
1.4208 1.06653
1.422 1.06654
1.4232 1.06655
1.4244 1.06656
1.4256 1.06661
1.4268 1.06662
1.428 1.06663
1.4292 1.06664
1.4304 1.06665
1.4316 1.06669
1.4328 1.06671
1.434 1.06672
1.4352 1.06673
1.4364 1.06674
1.4376 1.06678
1.4388 1.0668
1.44 1.06681
1.4412 1.06682
1.4424 1.06683
1.4436 1.06687
1.4448 1.06688
1.446 1.06689
1.4472 1.06691
1.4484 1.06692
1.4496 1.06696
1.4508 1.06697
1.452 1.06698
1.4532 1.06699
1.4544 1.067
1.4556 1.06705
1.4568 1.06706
1.458 1.06707
1.4592 1.06708
1.4604 1.06709
1.4616 1.06713
1.4628 1.06714
1.464 1.06715
1.4652 1.06717
1.4664 1.06718
1.4676 1.06722
1.4688 1.06723
1.47 1.06724
1.4712 1.06725
1.4724 1.06726
1.4736 1.0673
1.4748 1.06731
1.476 1.06732
1.4772 1.06733
1.4784 1.06735
1.4796 1.06739
1.4808 1.0674
1.482 1.06741
1.4832 1.06742
1.4844 1.06743
1.4856 1.06747
1.4868 1.06748
1.488 1.06749
1.4892 1.0675
1.4904 1.06751
1.4916 1.06755
1.4928 1.06756
1.494 1.06757
1.4952 1.06758
1.4964 1.06759
1.4976 1.06763
1.4988 1.06764
1.5 1.06766
1.5012 1.06767
1.5024 1.06768
1.5036 1.06771
1.5048 1.06772
1.506 1.06773
1.5072 1.06775
1.5084 1.06776
1.5096 1.06779
1.5108 1.0678
1.512 1.06781
1.5132 1.06782
1.5144 1.06783
1.5156 1.06787
1.5168 1.06788
1.518 1.06789
1.5192 1.0679
1.5204 1.06791
1.5216 1.06795
1.5228 1.06796
1.524 1.06797
1.5252 1.06798
1.5264 1.06799
1.5276 1.06803
1.5288 1.06804
1.53 1.06805
1.5312 1.06806
1.5324 1.06807
1.5336 1.0681
1.5348 1.06811
1.536 1.06812
1.5372 1.06813
1.5384 1.06814
1.5396 1.06818
1.5408 1.06819
1.542 1.0682
1.5432 1.06821
1.5444 1.06822
1.5456 1.06826
1.5468 1.06827
1.548 1.06827
1.5492 1.06828
1.5504 1.06829
1.5516 1.06833
1.5528 1.06834
1.554 1.06835
1.5552 1.06836
1.5564 1.06837
1.5576 1.06841
1.5588 1.06841
1.56 1.06842
1.5612 1.06843
1.5624 1.06844
1.5636 1.06848
1.5648 1.06849
1.566 1.0685
1.5672 1.06851
1.5684 1.06852
1.5696 1.06855
1.5708 1.06856
1.572 1.06857
1.5732 1.06858
1.5744 1.06859
1.5756 1.06862
1.5768 1.06863
1.578 1.06864
1.5792 1.06865
1.5804 1.06866
1.5816 1.0687
1.5828 1.06871
1.584 1.06872
1.5852 1.06872
1.5864 1.06873
1.5876 1.06877
1.5888 1.06878
1.59 1.06879
1.5912 1.0688
1.5924 1.0688
1.5936 1.06884
1.5948 1.06885
1.596 1.06886
1.5972 1.06887
1.5984 1.06887
1.5996 1.06891
1.6008 1.06892
1.602 1.06893
1.6032 1.06894
1.6044 1.06895
1.6056 1.06899
1.6068 1.069
1.608 1.06901
1.6092 1.06902
1.6104 1.06903
1.6116 1.06907
1.6128 1.06908
1.614 1.06908
1.6152 1.06909
1.6164 1.0691
1.6176 1.06914
1.6188 1.06915
1.62 1.06916
1.6212 1.06917
1.6224 1.06918
1.6236 1.06922
1.6248 1.06923
1.626 1.06924
1.6272 1.06925
1.6284 1.06926
1.6296 1.06929
1.6308 1.0693
1.632 1.06931
1.6332 1.06932
1.6344 1.06933
1.6356 1.06937
1.6368 1.06938
1.638 1.06939
1.6392 1.0694
1.6404 1.06941
1.6416 1.06944
1.6428 1.06945
1.644 1.06946
1.6452 1.06947
1.6464 1.06948
1.6476 1.06952
1.6488 1.06953
1.65 1.06954
1.6512 1.06954
1.6524 1.06955
1.6536 1.06959
1.6548 1.0696
1.656 1.06961
1.6572 1.06962
1.6584 1.06963
1.6596 1.06966
1.6608 1.06967
1.662 1.06968
1.6632 1.06969
1.6644 1.0697
1.6656 1.06974
1.6668 1.06974
1.668 1.06975
1.6692 1.06976
1.6704 1.06977
1.6716 1.06981
1.6728 1.06982
1.674 1.06983
1.6752 1.06983
1.6764 1.06984
1.6776 1.06988
1.6788 1.06989
1.68 1.0699
1.6812 1.06991
1.6824 1.06991
1.6836 1.06995
1.6848 1.06996
1.686 1.06997
1.6872 1.06998
1.6884 1.06998
1.6896 1.07002
1.6908 1.07003
1.692 1.07004
1.6932 1.07005
1.6944 1.07005
1.6956 1.07009
1.6968 1.0701
1.698 1.07011
1.6992 1.07012
1.7004 1.07012
1.7016 1.07016
1.7028 1.07016
1.704 1.07017
1.7052 1.07018
1.7064 1.07019
1.7076 1.07022
1.7088 1.07023
1.71 1.07023
1.7112 1.07024
1.7124 1.07025
1.7136 1.07028
1.7148 1.07029
1.716 1.0703
1.7172 1.0703
1.7184 1.07031
1.7196 1.07034
1.7208 1.07035
1.722 1.07036
1.7232 1.07036
1.7244 1.07037
1.7256 1.0704
1.7268 1.07041
1.728 1.07042
1.7292 1.07043
1.7304 1.07043
1.7316 1.07046
1.7328 1.07047
1.734 1.07048
1.7352 1.07049
1.7364 1.07049
1.7376 1.07052
1.7388 1.07053
1.74 1.07054
1.7412 1.07055
1.7424 1.07055
1.7436 1.07058
1.7448 1.07059
1.746 1.0706
1.7472 1.07061
1.7484 1.07061
1.7496 1.07064
1.7508 1.07065
1.752 1.07066
1.7532 1.07067
1.7544 1.07067
1.7556 1.0707
1.7568 1.07071
1.758 1.07072
1.7592 1.07072
1.7604 1.07073
1.7616 1.07076
1.7628 1.07077
1.764 1.07078
1.7652 1.07078
1.7664 1.07079
1.7676 1.07082
1.7688 1.07083
1.77 1.07083
1.7712 1.07084
1.7724 1.07085
1.7736 1.07088
1.7748 1.07088
1.776 1.07089
1.7772 1.0709
1.7784 1.07091
1.7796 1.07094
1.7808 1.07094
1.782 1.07095
1.7832 1.07096
1.7844 1.07096
1.7856 1.07099
1.7868 1.071
1.788 1.07101
1.7892 1.07101
1.7904 1.07102
1.7916 1.07105
1.7928 1.07106
1.794 1.07106
1.7952 1.07107
1.7964 1.07108
1.7976 1.07111
1.7988 1.07111
1.8 1.07112
1.8012 1.07113
1.8024 1.07113
1.8036 1.07116
1.8048 1.07117
1.806 1.07118
1.8072 1.07118
1.8084 1.07119
1.8096 1.07122
1.8108 1.07122
1.812 1.07123
1.8132 1.07124
1.8144 1.07124
1.8156 1.07127
1.8168 1.07128
1.818 1.07129
1.8192 1.07129
1.8204 1.0713
1.8216 1.07133
1.8228 1.07134
1.824 1.07134
1.8252 1.07135
1.8264 1.07136
1.8276 1.07139
1.8288 1.07139
1.83 1.0714
1.8312 1.0714
1.8324 1.07141
1.8336 1.07144
1.8348 1.07145
1.836 1.07145
1.8372 1.07146
1.8384 1.07147
1.8396 1.07149
1.8408 1.0715
1.842 1.07151
1.8432 1.07151
1.8444 1.07152
1.8456 1.07155
1.8468 1.07156
1.848 1.07156
1.8492 1.07157
1.8504 1.07157
1.8516 1.0716
1.8528 1.07161
1.854 1.07162
1.8552 1.07162
1.8564 1.07163
1.8576 1.07166
1.8588 1.07166
1.86 1.07167
1.8612 1.07168
1.8624 1.07168
1.8636 1.07171
1.8648 1.07172
1.866 1.07172
1.8672 1.07173
1.8684 1.07173
1.8696 1.07176
1.8708 1.07177
1.872 1.07177
1.8732 1.07178
1.8744 1.07179
1.8756 1.07182
1.8768 1.07182
1.878 1.07183
1.8792 1.07183
1.8804 1.07184
1.8816 1.07187
1.8828 1.07187
1.884 1.07188
1.8852 1.07189
1.8864 1.07189
1.8876 1.07192
1.8888 1.07193
1.89 1.07193
1.8912 1.07194
1.8924 1.07194
1.8936 1.07197
1.8948 1.07198
1.896 1.07198
1.8972 1.07199
1.8984 1.07199
1.8996 1.07202
1.9008 1.07203
1.902 1.07204
1.9032 1.07204
1.9044 1.07205
1.9056 1.07208
1.9068 1.07209
1.908 1.07209
1.9092 1.0721
1.9104 1.07211
1.9116 1.07214
1.9128 1.07214
1.914 1.07215
1.9152 1.07216
1.9164 1.07217
1.9176 1.07219
1.9188 1.0722
1.92 1.07221
1.9212 1.07222
1.9224 1.07222
1.9236 1.07225
1.9248 1.07226
1.926 1.07227
1.9272 1.07227
1.9284 1.07228
1.9296 1.07231
1.9308 1.07232
1.932 1.07232
1.9332 1.07233
1.9344 1.07234
1.9356 1.07236
1.9368 1.07237
1.938 1.07238
1.9392 1.07238
1.9404 1.07239
1.9416 1.07242
1.9428 1.07243
1.944 1.07243
1.9452 1.07244
1.9464 1.07245
1.9476 1.07248
1.9488 1.07248
1.95 1.07249
1.9512 1.0725
1.9524 1.0725
1.9536 1.07253
1.9548 1.07254
1.956 1.07254
1.9572 1.07255
1.9584 1.07256
1.9596 1.07259
1.9608 1.07259
1.962 1.0726
1.9632 1.07261
1.9644 1.07261
1.9656 1.07264
1.9668 1.07265
1.968 1.07265
1.9692 1.07266
1.9704 1.07267
1.9716 1.07269
1.9728 1.0727
1.974 1.07271
1.9752 1.07271
1.9764 1.07272
1.9776 1.07275
1.9788 1.07276
1.98 1.07276
1.9812 1.07277
1.9824 1.07277
1.9836 1.0728
1.9848 1.07281
1.986 1.07281
1.9872 1.07282
1.9884 1.07283
1.9896 1.07286
1.9908 1.07286
1.992 1.07287
1.9932 1.07287
1.9944 1.07288
1.9956 1.07291
1.9968 1.07291
1.998 1.07292
1.9992 1.07293
2.0004 1.07293
2.0016 1.07296
2.0028 1.07296
2.004 1.07297
2.0052 1.07298
2.0064 1.07298
2.0076 1.07301
2.0088 1.07301
2.01 1.07302
2.0112 1.07302
2.0124 1.07303
2.0136 1.07305
2.0148 1.07306
2.016 1.07306
2.0172 1.07307
2.0184 1.07307
2.0196 1.0731
2.0208 1.07311
2.022 1.07311
2.0232 1.07312
2.0244 1.07312
2.0256 1.07315
2.0268 1.07315
2.028 1.07316
2.0292 1.07316
2.0304 1.07317
2.0316 1.07319
2.0328 1.0732
2.034 1.0732
2.0352 1.07321
2.0364 1.07321
2.0376 1.07324
2.0388 1.07324
2.04 1.07325
2.0412 1.07325
2.0424 1.07326
2.0436 1.07329
2.0448 1.07329
2.046 1.0733
2.0472 1.0733
2.0484 1.07331
2.0496 1.07333
2.0508 1.07334
2.052 1.07334
2.0532 1.07335
2.0544 1.07335
2.0556 1.07338
2.0568 1.07338
2.058 1.07339
2.0592 1.07339
2.0604 1.0734
2.0616 1.07342
2.0628 1.07343
2.064 1.07343
2.0652 1.07344
2.0664 1.07344
2.0676 1.07347
2.0688 1.07347
2.07 1.07348
2.0712 1.07348
2.0724 1.07349
2.0736 1.07351
2.0748 1.07351
2.076 1.07352
2.0772 1.07352
2.0784 1.07353
2.0796 1.07355
2.0808 1.07356
2.082 1.07356
2.0832 1.07357
2.0844 1.07357
2.0856 1.0736
2.0868 1.0736
2.088 1.07361
2.0892 1.07361
2.0904 1.07362
2.0916 1.07364
2.0928 1.07365
2.094 1.07365
2.0952 1.07366
2.0964 1.07366
2.0976 1.07368
2.0988 1.07369
2.1 1.07369
2.1012 1.0737
2.1024 1.0737
2.1036 1.07373
2.1048 1.07373
2.106 1.07374
2.1072 1.07374
2.1084 1.07375
2.1096 1.07377
2.1108 1.07378
2.112 1.07378
2.1132 1.07378
2.1144 1.07379
2.1156 1.07381
2.1168 1.07382
2.118 1.07382
2.1192 1.07383
2.1204 1.07383
2.1216 1.07386
2.1228 1.07386
2.124 1.07386
2.1252 1.07387
2.1264 1.07387
2.1276 1.0739
2.1288 1.0739
2.13 1.07391
2.1312 1.07391
2.1324 1.07392
2.1336 1.07394
2.1348 1.07394
2.136 1.07395
2.1372 1.07395
2.1384 1.07396
2.1396 1.07398
2.1408 1.07399
2.142 1.07399
2.1432 1.07399
2.1444 1.074
2.1456 1.07402
2.1468 1.07403
2.148 1.07403
2.1492 1.07404
2.1504 1.07404
2.1516 1.07406
2.1528 1.07407
2.154 1.07407
2.1552 1.07408
2.1564 1.07408
2.1576 1.0741
2.1588 1.07411
2.16 1.07411
2.1612 1.07412
2.1624 1.07412
2.1636 1.07415
2.1648 1.07415
2.166 1.07415
2.1672 1.07416
2.1684 1.07416
2.1696 1.07419
2.1708 1.07419
2.172 1.07419
2.1732 1.0742
2.1744 1.0742
2.1756 1.07423
2.1768 1.07423
2.178 1.07423
2.1792 1.07424
2.1804 1.07424
2.1816 1.07427
2.1828 1.07427
2.184 1.07427
2.1852 1.07428
2.1864 1.07428
2.1876 1.07431
2.1888 1.07431
2.19 1.07431
2.1912 1.07432
2.1924 1.07432
2.1936 1.07435
2.1948 1.07435
2.196 1.07435
2.1972 1.07436
2.1984 1.07436
2.1996 1.07438
2.2008 1.07439
2.202 1.07439
2.2032 1.0744
2.2044 1.0744
2.2056 1.07442
2.2068 1.07443
2.208 1.07443
2.2092 1.07444
2.2104 1.07444
2.2116 1.07446
2.2128 1.07447
2.214 1.07447
2.2152 1.07447
2.2164 1.07448
2.2176 1.0745
2.2188 1.0745
2.22 1.07451
2.2212 1.07451
2.2224 1.07452
2.2236 1.07454
2.2248 1.07454
2.226 1.07455
2.2272 1.07455
2.2284 1.07455
2.2296 1.07458
2.2308 1.07458
2.232 1.07458
2.2332 1.07459
2.2344 1.07459
2.2356 1.07461
2.2368 1.07462
2.238 1.07462
2.2392 1.07462
2.2404 1.07463
2.2416 1.07465
2.2428 1.07465
2.244 1.07466
2.2452 1.07466
2.2464 1.07467
2.2476 1.07469
2.2488 1.07469
2.25 1.0747
2.2512 1.0747
2.2524 1.0747
2.2536 1.07472
2.2548 1.07473
2.256 1.07473
2.2572 1.07474
2.2584 1.07474
2.2596 1.07476
2.2608 1.07476
2.262 1.07477
2.2632 1.07477
2.2644 1.07478
2.2656 1.0748
2.2668 1.0748
2.268 1.0748
2.2692 1.07481
2.2704 1.07481
2.2716 1.07483
2.2728 1.07484
2.274 1.07484
2.2752 1.07484
2.2764 1.07485
2.2776 1.07487
2.2788 1.07487
2.28 1.07488
2.2812 1.07488
2.2824 1.07488
2.2836 1.07491
2.2848 1.07491
2.286 1.07491
2.2872 1.07492
2.2884 1.07492
2.2896 1.07494
2.2908 1.07495
2.292 1.07495
2.2932 1.07495
2.2944 1.07496
2.2956 1.07498
2.2968 1.07498
2.298 1.07498
2.2992 1.07499
2.3004 1.07499
2.3016 1.07501
2.3028 1.07502
2.304 1.07502
2.3052 1.07502
2.3064 1.07503
2.3076 1.07505
2.3088 1.07505
2.31 1.07505
2.3112 1.07506
2.3124 1.07506
2.3136 1.07508
2.3148 1.07509
2.316 1.07509
2.3172 1.07509
2.3184 1.0751
2.3196 1.07512
2.3208 1.07512
2.322 1.07512
2.3232 1.07513
2.3244 1.07513
2.3256 1.07515
2.3268 1.07516
2.328 1.07516
2.3292 1.07516
2.3304 1.07517
2.3316 1.07519
2.3328 1.07519
2.334 1.07519
2.3352 1.0752
2.3364 1.0752
2.3376 1.07522
2.3388 1.07522
2.34 1.07523
2.3412 1.07523
2.3424 1.07523
2.3436 1.07525
2.3448 1.07526
2.346 1.07526
2.3472 1.07526
2.3484 1.07527
2.3496 1.07529
2.3508 1.07529
2.352 1.0753
2.3532 1.0753
2.3544 1.0753
2.3556 1.07532
2.3568 1.07533
2.358 1.07533
2.3592 1.07533
2.3604 1.07534
2.3616 1.07536
2.3628 1.07536
2.364 1.07536
2.3652 1.07537
2.3664 1.07537
2.3676 1.07539
2.3688 1.07539
2.37 1.0754
2.3712 1.0754
2.3724 1.0754
2.3736 1.07542
2.3748 1.07543
2.376 1.07543
2.3772 1.07543
2.3784 1.07544
2.3796 1.07546
2.3808 1.07546
2.382 1.07546
2.3832 1.07546
2.3844 1.07547
2.3856 1.07549
2.3868 1.07549
2.388 1.07549
2.3892 1.0755
2.3904 1.0755
2.3916 1.07552
2.3928 1.07552
2.394 1.07553
2.3952 1.07553
2.3964 1.07553
2.3976 1.07555
2.3988 1.07556
2.4 1.07556
2.4012 1.07556
2.4024 1.07557
2.4036 1.07559
2.4048 1.07559
2.406 1.0756
2.4072 1.0756
2.4084 1.0756
2.4096 1.07562
2.4108 1.07563
2.412 1.07563
2.4132 1.07563
2.4144 1.07564
2.4156 1.07566
2.4168 1.07566
2.418 1.07567
2.4192 1.07567
2.4204 1.07567
2.4216 1.07569
2.4228 1.0757
2.424 1.0757
2.4252 1.0757
2.4264 1.07571
2.4276 1.07573
2.4288 1.07573
2.43 1.07574
2.4312 1.07574
2.4324 1.07574
2.4336 1.07576
2.4348 1.07577
2.436 1.07577
2.4372 1.07577
2.4384 1.07578
2.4396 1.0758
2.4408 1.0758
2.442 1.07581
2.4432 1.07581
2.4444 1.07581
2.4456 1.07583
2.4468 1.07584
2.448 1.07584
2.4492 1.07584
2.4504 1.07585
2.4516 1.07587
2.4528 1.07587
2.454 1.07587
2.4552 1.07588
2.4564 1.07588
2.4576 1.0759
2.4588 1.0759
2.46 1.07591
2.4612 1.07591
2.4624 1.07591
2.4636 1.07593
2.4648 1.07594
2.466 1.07594
2.4672 1.07594
2.4684 1.07595
2.4696 1.07597
2.4708 1.07597
2.472 1.07598
2.4732 1.07598
2.4744 1.07598
2.4756 1.076
2.4768 1.07601
2.478 1.07601
2.4792 1.07601
2.4804 1.07602
2.4816 1.07604
2.4828 1.07604
2.484 1.07604
2.4852 1.07605
2.4864 1.07605
2.4876 1.07607
2.4888 1.07607
2.49 1.07608
2.4912 1.07608
2.4924 1.07608
2.4936 1.0761
2.4948 1.0761
2.496 1.07611
2.4972 1.07611
2.4984 1.07611
2.4996 1.07613
2.5008 1.07614
2.502 1.07614
2.5032 1.07614
2.5044 1.07615
2.5056 1.07617
2.5068 1.07617
2.508 1.07617
2.5092 1.07618
2.5104 1.07618
2.5116 1.0762
2.5128 1.0762
2.514 1.07621
2.5152 1.07621
2.5164 1.07621
2.5176 1.07623
2.5188 1.07624
2.52 1.07624
2.5212 1.07624
2.5224 1.07625
2.5236 1.07626
2.5248 1.07627
2.526 1.07627
2.5272 1.07627
2.5284 1.07628
2.5296 1.0763
2.5308 1.0763
2.532 1.0763
2.5332 1.07631
2.5344 1.07631
2.5356 1.07633
2.5368 1.07633
2.538 1.07633
2.5392 1.07634
2.5404 1.07634
2.5416 1.07636
2.5428 1.07636
2.544 1.07637
2.5452 1.07637
2.5464 1.07637
2.5476 1.07639
2.5488 1.0764
2.55 1.0764
2.5512 1.0764
2.5524 1.0764
2.5536 1.07642
2.5548 1.07643
2.556 1.07643
2.5572 1.07643
2.5584 1.07644
2.5596 1.07645
2.5608 1.07646
2.562 1.07646
2.5632 1.07646
2.5644 1.07647
2.5656 1.07649
2.5668 1.07649
2.568 1.07649
2.5692 1.0765
2.5704 1.0765
2.5716 1.07652
2.5728 1.07652
2.574 1.07652
2.5752 1.07653
2.5764 1.07653
2.5776 1.07655
2.5788 1.07655
2.58 1.07655
2.5812 1.07656
2.5824 1.07656
2.5836 1.07658
2.5848 1.07658
2.586 1.07658
2.5872 1.07659
2.5884 1.07659
2.5896 1.07661
2.5908 1.07661
2.592 1.07662
2.5932 1.07662
2.5944 1.07662
2.5956 1.07664
2.5968 1.07664
2.598 1.07665
2.5992 1.07665
2.6004 1.07665
2.6016 1.07667
2.6028 1.07667
2.604 1.07667
2.6052 1.07668
2.6064 1.07668
2.6076 1.0767
2.6088 1.0767
2.61 1.0767
2.6112 1.0767
2.6124 1.07671
2.6136 1.07672
2.6148 1.07673
2.616 1.07673
2.6172 1.07673
2.6184 1.07673
2.6196 1.07675
2.6208 1.07675
2.622 1.07676
2.6232 1.07676
2.6244 1.07676
2.6256 1.07678
2.6268 1.07678
2.628 1.07678
2.6292 1.07679
2.6304 1.07679
2.6316 1.07681
2.6328 1.07681
2.634 1.07681
2.6352 1.07681
2.6364 1.07681
2.6376 1.07683
2.6388 1.07683
2.64 1.07684
2.6412 1.07684
2.6424 1.07684
2.6436 1.07686
2.6448 1.07686
2.646 1.07686
2.6472 1.07687
2.6484 1.07687
2.6496 1.07689
2.6508 1.07689
2.652 1.07689
2.6532 1.07689
2.6544 1.07689
2.6556 1.07691
2.6568 1.07691
2.658 1.07692
2.6592 1.07692
2.6604 1.07692
2.6616 1.07694
2.6628 1.07694
2.664 1.07694
2.6652 1.07695
2.6664 1.07695
2.6676 1.07696
2.6688 1.07697
2.67 1.07697
2.6712 1.07697
2.6724 1.07697
2.6736 1.07699
2.6748 1.07699
2.676 1.077
2.6772 1.077
2.6784 1.077
2.6796 1.07702
2.6808 1.07702
2.682 1.07702
2.6832 1.07702
2.6844 1.07703
2.6856 1.07704
2.6868 1.07704
2.688 1.07705
2.6892 1.07705
2.6904 1.07705
2.6916 1.07707
2.6928 1.07707
2.694 1.07707
2.6952 1.07708
2.6964 1.07708
2.6976 1.07709
2.6988 1.0771
2.7 1.0771
2.7012 1.0771
2.7024 1.0771
2.7036 1.07712
2.7048 1.07712
2.706 1.07712
2.7072 1.07713
2.7084 1.07713
2.7096 1.07715
2.7108 1.07715
2.712 1.07715
2.7132 1.07715
2.7144 1.07715
2.7156 1.07717
2.7168 1.07717
2.718 1.07717
2.7192 1.07718
2.7204 1.07718
2.7216 1.0772
2.7228 1.0772
2.724 1.0772
2.7252 1.0772
2.7264 1.0772
2.7276 1.07722
2.7288 1.07722
2.73 1.07722
2.7312 1.07723
2.7324 1.07723
2.7336 1.07725
2.7348 1.07725
2.736 1.07725
2.7372 1.07725
2.7384 1.07725
2.7396 1.07727
2.7408 1.07727
2.742 1.07727
2.7432 1.07728
2.7444 1.07728
2.7456 1.0773
2.7468 1.0773
2.748 1.0773
2.7492 1.0773
2.7504 1.0773
2.7516 1.07732
2.7528 1.07732
2.754 1.07732
2.7552 1.07733
2.7564 1.07733
2.7576 1.07734
2.7588 1.07735
2.76 1.07735
2.7612 1.07735
2.7624 1.07735
2.7636 1.07737
2.7648 1.07737
2.766 1.07737
2.7672 1.07737
2.7684 1.07738
2.7696 1.07739
2.7708 1.07739
2.772 1.0774
2.7732 1.0774
2.7744 1.0774
2.7756 1.07742
2.7768 1.07742
2.778 1.07742
2.7792 1.07742
2.7804 1.07742
2.7816 1.07744
2.7828 1.07744
2.784 1.07744
2.7852 1.07745
2.7864 1.07745
2.7876 1.07746
2.7888 1.07747
2.79 1.07747
2.7912 1.07747
2.7924 1.07747
2.7936 1.07749
2.7948 1.07749
2.796 1.07749
2.7972 1.07749
2.7984 1.0775
2.7996 1.07751
2.8008 1.07751
2.802 1.07752
2.8032 1.07752
2.8044 1.07752
2.8056 1.07754
2.8068 1.07754
2.808 1.07754
2.8092 1.07755
2.8104 1.07755
2.8116 1.07756
2.8128 1.07757
2.814 1.07757
2.8152 1.07757
2.8164 1.07757
2.8176 1.07759
2.8188 1.07759
2.82 1.07759
2.8212 1.0776
2.8224 1.0776
2.8236 1.07762
2.8248 1.07762
2.826 1.07762
2.8272 1.07762
2.8284 1.07762
2.8296 1.07764
2.8308 1.07764
2.832 1.07765
2.8332 1.07765
2.8344 1.07765
2.8356 1.07767
2.8368 1.07767
2.838 1.07767
2.8392 1.07767
2.8404 1.07768
2.8416 1.07769
2.8428 1.07769
2.844 1.0777
2.8452 1.0777
2.8464 1.0777
2.8476 1.07772
2.8488 1.07772
2.85 1.07772
2.8512 1.07772
2.8524 1.07773
2.8536 1.07774
2.8548 1.07774
2.856 1.07775
2.8572 1.07775
2.8584 1.07775
2.8596 1.07777
2.8608 1.07777
2.862 1.07777
2.8632 1.07777
2.8644 1.07778
2.8656 1.07779
2.8668 1.07779
2.868 1.0778
2.8692 1.0778
2.8704 1.0778
2.8716 1.07782
2.8728 1.07782
2.874 1.07782
2.8752 1.07782
2.8764 1.07783
2.8776 1.07784
2.8788 1.07784
2.88 1.07785
2.8812 1.07785
2.8824 1.07785
2.8836 1.07787
2.8848 1.07787
2.886 1.07787
2.8872 1.07787
2.8884 1.07787
2.8896 1.07789
2.8908 1.07789
2.892 1.07789
2.8932 1.0779
2.8944 1.0779
2.8956 1.07791
2.8968 1.07792
2.898 1.07792
2.8992 1.07792
2.9004 1.07792
2.9016 1.07794
2.9028 1.07794
2.904 1.07794
2.9052 1.07794
2.9064 1.07795
2.9076 1.07796
2.9088 1.07796
2.91 1.07797
2.9112 1.07797
2.9124 1.07797
2.9136 1.07799
2.9148 1.07799
2.916 1.07799
2.9172 1.07799
2.9184 1.078
2.9196 1.07801
2.9208 1.07801
2.922 1.07801
2.9232 1.07802
2.9244 1.07802
2.9256 1.07803
2.9268 1.07804
2.928 1.07804
2.9292 1.07804
2.9304 1.07804
2.9316 1.07806
2.9328 1.07806
2.934 1.07806
2.9352 1.07806
2.9364 1.07807
2.9376 1.07808
2.9388 1.07808
2.94 1.07809
2.9412 1.07809
2.9424 1.07809
2.9436 1.07811
2.9448 1.07811
2.946 1.07811
2.9472 1.07811
2.9484 1.07811
2.9496 1.07813
2.9508 1.07813
2.952 1.07813
2.9532 1.07813
2.9544 1.07814
2.9556 1.07815
2.9568 1.07815
2.958 1.07816
2.9592 1.07816
2.9604 1.07816
2.9616 1.07818
2.9628 1.07818
2.964 1.07818
2.9652 1.07818
2.9664 1.07818
2.9676 1.0782
2.9688 1.0782
2.97 1.0782
2.9712 1.0782
2.9724 1.07821
2.9736 1.07822
2.9748 1.07822
2.976 1.07823
2.9772 1.07823
2.9784 1.07823
2.9796 1.07824
2.9808 1.07825
2.982 1.07825
2.9832 1.07825
2.9844 1.07825
2.9856 1.07827
2.9868 1.07827
2.988 1.07827
2.9892 1.07827
2.9904 1.07827
2.9916 1.07829
2.9928 1.07829
2.994 1.07829
2.9952 1.0783
2.9964 1.0783
2.9976 1.07831
2.9988 1.07831
3 1.07832
3.0012 1.07832
3.0024 1.07832
3.0036 1.07833
3.0048 1.07834
3.006 1.07834
3.0072 1.07834
3.0084 1.07834
3.0096 1.07835
3.0108 1.07836
3.012 1.07836
3.0132 1.07836
3.0144 1.07836
3.0156 1.07837
3.0168 1.07838
3.018 1.07838
3.0192 1.07838
3.0204 1.07838
3.0216 1.07839
3.0228 1.0784
3.024 1.0784
3.0252 1.0784
3.0264 1.0784
3.0276 1.07841
3.0288 1.07842
3.03 1.07842
3.0312 1.07842
3.0324 1.07842
3.0336 1.07843
3.0348 1.07844
3.036 1.07844
3.0372 1.07844
3.0384 1.07844
3.0396 1.07845
3.0408 1.07846
3.042 1.07846
3.0432 1.07846
3.0444 1.07846
3.0456 1.07847
3.0468 1.07848
3.048 1.07848
3.0492 1.07848
3.0504 1.07848
3.0516 1.07849
3.0528 1.0785
3.054 1.0785
3.0552 1.0785
3.0564 1.0785
3.0576 1.07851
3.0588 1.07852
3.06 1.07852
3.0612 1.07852
3.0624 1.07852
3.0636 1.07853
3.0648 1.07854
3.066 1.07854
3.0672 1.07854
3.0684 1.07854
3.0696 1.07855
3.0708 1.07856
3.072 1.07856
3.0732 1.07856
3.0744 1.07856
3.0756 1.07857
3.0768 1.07857
3.078 1.07858
3.0792 1.07858
3.0804 1.07858
3.0816 1.07859
3.0828 1.07859
3.084 1.0786
3.0852 1.0786
3.0864 1.0786
3.0876 1.07861
3.0888 1.07861
3.09 1.07861
3.0912 1.07862
3.0924 1.07862
3.0936 1.07863
3.0948 1.07863
3.096 1.07863
3.0972 1.07864
3.0984 1.07864
3.0996 1.07865
3.1008 1.07865
3.102 1.07865
3.1032 1.07865
3.1044 1.07866
3.1056 1.07867
3.1068 1.07867
3.108 1.07867
3.1092 1.07867
3.1104 1.07868
3.1116 1.07869
3.1128 1.07869
3.114 1.07869
3.1152 1.07869
3.1164 1.07869
3.1176 1.07871
3.1188 1.07871
3.12 1.07871
3.1212 1.07871
3.1224 1.07871
3.1236 1.07873
3.1248 1.07873
3.126 1.07873
3.1272 1.07873
3.1284 1.07873
3.1296 1.07875
3.1308 1.07875
3.132 1.07875
3.1332 1.07875
3.1344 1.07875
3.1356 1.07876
3.1368 1.07877
3.138 1.07877
3.1392 1.07877
3.1404 1.07877
3.1416 1.07878
3.1428 1.07878
3.144 1.07879
3.1452 1.07879
3.1464 1.07879
3.1476 1.0788
3.1488 1.0788
3.15 1.0788
3.1512 1.07881
3.1524 1.07881
3.1536 1.07882
3.1548 1.07882
3.156 1.07882
3.1572 1.07882
3.1584 1.07883
3.1596 1.07884
3.1608 1.07884
3.162 1.07884
3.1632 1.07884
3.1644 1.07884
3.1656 1.07886
3.1668 1.07886
3.168 1.07886
3.1692 1.07886
3.1704 1.07886
3.1716 1.07888
3.1728 1.07888
3.174 1.07888
3.1752 1.07888
3.1764 1.07888
3.1776 1.07889
3.1788 1.07889
3.18 1.0789
3.1812 1.0789
3.1824 1.0789
3.1836 1.07891
3.1848 1.07891
3.186 1.07891
3.1872 1.07892
3.1884 1.07892
3.1896 1.07893
3.1908 1.07893
3.192 1.07893
3.1932 1.07893
3.1944 1.07893
3.1956 1.07895
3.1968 1.07895
3.198 1.07895
3.1992 1.07895
3.2004 1.07895
3.2016 1.07897
3.2028 1.07897
3.204 1.07897
3.2052 1.07897
3.2064 1.07897
3.2076 1.07898
3.2088 1.07898
3.21 1.07899
3.2112 1.07899
3.2124 1.07899
3.2136 1.079
3.2148 1.079
3.216 1.079
3.2172 1.079
3.2184 1.07901
3.2196 1.07902
3.2208 1.07902
3.222 1.07902
3.2232 1.07902
3.2244 1.07902
3.2256 1.07904
3.2268 1.07904
3.228 1.07904
3.2292 1.07904
3.2304 1.07904
3.2316 1.07905
3.2328 1.07905
3.234 1.07906
3.2352 1.07906
3.2364 1.07906
3.2376 1.07907
3.2388 1.07907
3.24 1.07907
3.2412 1.07907
3.2424 1.07908
3.2436 1.07909
3.2448 1.07909
3.246 1.07909
3.2472 1.07909
3.2484 1.07909
3.2496 1.07911
3.2508 1.07911
3.252 1.07911
3.2532 1.07911
3.2544 1.07911
3.2556 1.07912
3.2568 1.07912
3.258 1.07912
3.2592 1.07913
3.2604 1.07913
3.2616 1.07914
3.2628 1.07914
3.264 1.07914
3.2652 1.07914
3.2664 1.07914
3.2676 1.07916
3.2688 1.07916
3.27 1.07916
3.2712 1.07916
3.2724 1.07916
3.2736 1.07917
3.2748 1.07917
3.276 1.07918
3.2772 1.07918
3.2784 1.07918
3.2796 1.07919
3.2808 1.07919
3.282 1.07919
3.2832 1.07919
3.2844 1.07919
3.2856 1.07921
3.2868 1.07921
3.288 1.07921
3.2892 1.07921
3.2904 1.07921
3.2916 1.07922
3.2928 1.07922
3.294 1.07923
3.2952 1.07923
3.2964 1.07923
3.2976 1.07924
3.2988 1.07924
3.3 1.07924
3.3012 1.07924
3.3024 1.07924
3.3036 1.07926
3.3048 1.07926
3.306 1.07926
3.3072 1.07926
3.3084 1.07926
3.3096 1.07927
3.3108 1.07927
3.312 1.07928
3.3132 1.07928
3.3144 1.07928
3.3156 1.07929
3.3168 1.07929
3.318 1.07929
3.3192 1.07929
3.3204 1.07929
3.3216 1.07931
3.3228 1.07931
3.324 1.07931
3.3252 1.07931
3.3264 1.07931
3.3276 1.07932
3.3288 1.07932
3.33 1.07932
3.3312 1.07933
3.3324 1.07933
3.3336 1.07934
3.3348 1.07934
3.336 1.07934
3.3372 1.07934
3.3384 1.07934
3.3396 1.07936
3.3408 1.07936
3.342 1.07936
3.3432 1.07936
3.3444 1.07936
3.3456 1.07937
3.3468 1.07937
3.348 1.07937
3.3492 1.07937
3.3504 1.07938
3.3516 1.07939
3.3528 1.07939
3.354 1.07939
3.3552 1.07939
3.3564 1.07939
3.3576 1.0794
3.3588 1.0794
3.36 1.07941
3.3612 1.07941
3.3624 1.07941
3.3636 1.07942
3.3648 1.07942
3.366 1.07942
3.3672 1.07942
3.3684 1.07942
3.3696 1.07944
3.3708 1.07944
3.372 1.07944
3.3732 1.07944
3.3744 1.07944
3.3756 1.07945
3.3768 1.07945
3.378 1.07945
3.3792 1.07945
3.3804 1.07946
3.3816 1.07947
3.3828 1.07947
3.384 1.07947
3.3852 1.07947
3.3864 1.07947
3.3876 1.07948
3.3888 1.07948
3.39 1.07948
3.3912 1.07949
3.3924 1.07949
3.3936 1.0795
3.3948 1.0795
3.396 1.0795
3.3972 1.0795
3.3984 1.0795
3.3996 1.07951
3.4008 1.07952
3.402 1.07952
3.4032 1.07952
3.4044 1.07952
3.4056 1.07953
3.4068 1.07953
3.408 1.07953
3.4092 1.07953
3.4104 1.07953
3.4116 1.07954
3.4128 1.07954
3.414 1.07954
3.4152 1.07954
3.4164 1.07954
3.4176 1.07955
3.4188 1.07956
3.42 1.07956
3.4212 1.07956
3.4224 1.07956
3.4236 1.07957
3.4248 1.07957
3.426 1.07957
3.4272 1.07957
3.4284 1.07957
3.4296 1.07958
3.4308 1.07958
3.432 1.07958
3.4332 1.07958
3.4344 1.07958
3.4356 1.07959
3.4368 1.07959
3.438 1.0796
3.4392 1.0796
3.4404 1.0796
3.4416 1.07961
3.4428 1.07961
3.444 1.07961
3.4452 1.07961
3.4464 1.07961
3.4476 1.07962
3.4488 1.07962
3.45 1.07962
3.4512 1.07962
3.4524 1.07962
3.4536 1.07963
3.4548 1.07963
3.456 1.07963
3.4572 1.07964
3.4584 1.07964
3.4596 1.07965
3.4608 1.07965
3.462 1.07965
3.4632 1.07965
3.4644 1.07965
3.4656 1.07966
3.4668 1.07966
3.468 1.07966
3.4692 1.07966
3.4704 1.07966
3.4716 1.07967
3.4728 1.07967
3.474 1.07967
3.4752 1.07967
3.4764 1.07967
3.4776 1.07969
3.4788 1.07969
3.48 1.07969
3.4812 1.07969
3.4824 1.07969
3.4836 1.0797
3.4848 1.0797
3.486 1.0797
3.4872 1.0797
3.4884 1.0797
3.4896 1.07971
3.4908 1.07971
3.492 1.07971
3.4932 1.07971
3.4944 1.07971
3.4956 1.07972
3.4968 1.07972
3.498 1.07972
3.4992 1.07973
3.5004 1.07973
3.5016 1.07974
3.5028 1.07974
3.504 1.07974
3.5052 1.07974
3.5064 1.07974
3.5076 1.07975
3.5088 1.07975
3.51 1.07975
3.5112 1.07975
3.5124 1.07975
3.5136 1.07976
3.5148 1.07976
3.516 1.07976
3.5172 1.07976
3.5184 1.07976
3.5196 1.07977
3.5208 1.07977
3.522 1.07978
3.5232 1.07978
3.5244 1.07978
3.5256 1.07979
3.5268 1.07979
3.528 1.07979
3.5292 1.07979
3.5304 1.07979
3.5316 1.0798
3.5328 1.0798
3.534 1.0798
3.5352 1.0798
3.5364 1.0798
3.5376 1.07981
3.5388 1.07981
3.54 1.07981
3.5412 1.07981
3.5424 1.07981
3.5436 1.07982
3.5448 1.07982
3.546 1.07982
3.5472 1.07983
3.5484 1.07983
3.5496 1.07984
3.5508 1.07984
3.552 1.07984
3.5532 1.07984
3.5544 1.07984
3.5556 1.07985
3.5568 1.07985
3.558 1.07985
3.5592 1.07985
3.5604 1.07985
3.5616 1.07986
3.5628 1.07986
3.564 1.07986
3.5652 1.07986
3.5664 1.07986
3.5676 1.07987
3.5688 1.07987
3.57 1.07987
3.5712 1.07987
3.5724 1.07987
3.5736 1.07989
3.5748 1.07989
3.576 1.07989
3.5772 1.07989
3.5784 1.07989
3.5796 1.0799
3.5808 1.0799
3.582 1.0799
3.5832 1.0799
3.5844 1.0799
3.5856 1.07991
3.5868 1.07991
3.588 1.07991
3.5892 1.07991
3.5904 1.07991
3.5916 1.07992
3.5928 1.07992
3.594 1.07992
3.5952 1.07992
3.5964 1.07992
3.5976 1.07993
3.5988 1.07993
3.6 1.07993
3.6012 1.07993
3.6024 1.07994
3.6036 1.07995
3.6048 1.07995
3.606 1.07995
3.6072 1.07995
3.6084 1.07995
3.6096 1.07996
3.6108 1.07997
3.612 1.07997
3.6132 1.07997
3.6144 1.07997
3.6156 1.07998
3.6168 1.07998
3.618 1.07998
3.6192 1.07998
3.6204 1.07998
3.6216 1.08
3.6228 1.08
3.624 1.08
3.6252 1.08
3.6264 1.08
3.6276 1.08001
3.6288 1.08001
3.63 1.08002
3.6312 1.08002
3.6324 1.08002
3.6336 1.08003
3.6348 1.08003
3.636 1.08003
3.6372 1.08003
3.6384 1.08003
3.6396 1.08005
3.6408 1.08005
3.642 1.08005
3.6432 1.08005
3.6444 1.08005
3.6456 1.08006
3.6468 1.08006
3.648 1.08006
3.6492 1.08006
3.6504 1.08007
3.6516 1.08008
3.6528 1.08008
3.654 1.08008
3.6552 1.08008
3.6564 1.08008
3.6576 1.08009
3.6588 1.08009
3.66 1.08009
3.6612 1.0801
3.6624 1.0801
3.6636 1.08011
3.6648 1.08011
3.666 1.08011
3.6672 1.08011
3.6684 1.08011
3.6696 1.08012
3.6708 1.08013
3.672 1.08013
3.6732 1.08013
3.6744 1.08013
3.6756 1.08014
3.6768 1.08014
3.678 1.08014
3.6792 1.08014
3.6804 1.08014
3.6816 1.08016
3.6828 1.08016
3.684 1.08016
3.6852 1.08016
3.6864 1.08016
3.6876 1.08017
3.6888 1.08017
3.69 1.08017
3.6912 1.08017
3.6924 1.08018
3.6936 1.08019
3.6948 1.08019
3.696 1.08019
3.6972 1.08019
3.6984 1.08019
3.6996 1.0802
3.7008 1.0802
3.702 1.0802
3.7032 1.08021
3.7044 1.08021
3.7056 1.08022
3.7068 1.08022
3.708 1.08022
3.7092 1.08022
3.7104 1.08022
3.7116 1.08023
3.7128 1.08023
3.714 1.08023
3.7152 1.08024
3.7164 1.08024
3.7176 1.08025
3.7188 1.08025
3.72 1.08025
3.7212 1.08025
3.7224 1.08025
3.7236 1.08026
3.7248 1.08026
3.726 1.08027
3.7272 1.08027
3.7284 1.08027
3.7296 1.08028
3.7308 1.08028
3.732 1.08028
3.7332 1.08028
3.7344 1.08028
3.7356 1.08029
3.7368 1.08029
3.738 1.0803
3.7392 1.0803
3.7404 1.0803
3.7416 1.08031
3.7428 1.08031
3.744 1.08031
3.7452 1.08031
3.7464 1.08031
3.7476 1.08032
3.7488 1.08033
3.75 1.08033
3.7512 1.08033
3.7524 1.08033
3.7536 1.08034
3.7548 1.08034
3.756 1.08034
3.7572 1.08034
3.7584 1.08034
3.7596 1.08035
3.7608 1.08035
3.762 1.08036
3.7632 1.08036
3.7644 1.08036
3.7656 1.08037
3.7668 1.08037
3.768 1.08037
3.7692 1.08037
3.7704 1.08037
3.7716 1.08038
3.7728 1.08038
3.774 1.08039
3.7752 1.08039
3.7764 1.08039
3.7776 1.0804
3.7788 1.0804
3.78 1.0804
3.7812 1.0804
3.7824 1.0804
3.7836 1.08041
3.7848 1.08041
3.786 1.08042
3.7872 1.08042
3.7884 1.08042
3.7896 1.08043
3.7908 1.08043
3.792 1.08043
3.7932 1.08043
3.7944 1.08043
3.7956 1.08044
3.7968 1.08044
3.798 1.08044
3.7992 1.08045
3.8004 1.08045
3.8016 1.08046
3.8028 1.08046
3.804 1.08046
3.8052 1.08046
3.8064 1.08046
3.8076 1.08047
3.8088 1.08047
3.81 1.08047
3.8112 1.08047
3.8124 1.08047
3.8136 1.08048
3.8148 1.08048
3.816 1.08049
3.8172 1.08049
3.8184 1.08049
3.8196 1.0805
3.8208 1.0805
3.822 1.0805
3.8232 1.0805
3.8244 1.0805
3.8256 1.08051
3.8268 1.08051
3.828 1.08051
3.8292 1.08051
3.8304 1.08051
3.8316 1.08052
3.8328 1.08052
3.834 1.08053
3.8352 1.08053
3.8364 1.08053
3.8376 1.08054
3.8388 1.08054
3.84 1.08054
3.8412 1.08054
3.8424 1.08054
3.8436 1.08055
3.8448 1.08055
3.846 1.08055
3.8472 1.08055
3.8484 1.08055
3.8496 1.08056
3.8508 1.08056
3.852 1.08057
3.8532 1.08057
3.8544 1.08057
3.8556 1.08058
3.8568 1.08058
3.858 1.08058
3.8592 1.08058
3.8604 1.08058
3.8616 1.08059
3.8628 1.08059
3.864 1.08059
3.8652 1.08059
3.8664 1.08059
3.8676 1.0806
3.8688 1.0806
3.87 1.0806
3.8712 1.08061
3.8724 1.08061
3.8736 1.08062
3.8748 1.08062
3.876 1.08062
3.8772 1.08062
3.8784 1.08062
3.8796 1.08063
3.8808 1.08063
3.882 1.08063
3.8832 1.08063
3.8844 1.08063
3.8856 1.08064
3.8868 1.08064
3.888 1.08064
3.8892 1.08064
3.8904 1.08064
3.8916 1.08066
3.8928 1.08066
3.894 1.08066
3.8952 1.08066
3.8964 1.08066
3.8976 1.08067
3.8988 1.08067
3.9 1.08067
3.9012 1.08067
3.9024 1.08067
3.9036 1.08068
3.9048 1.08068
3.906 1.08068
3.9072 1.08068
3.9084 1.08068
3.9096 1.08069
3.9108 1.08069
3.912 1.08069
3.9132 1.0807
3.9144 1.0807
3.9156 1.08071
3.9168 1.08071
3.918 1.08071
3.9192 1.08071
3.9204 1.08071
3.9216 1.08072
3.9228 1.08072
3.924 1.08072
3.9252 1.08072
3.9264 1.08072
3.9276 1.08073
3.9288 1.08073
3.93 1.08073
3.9312 1.08073
3.9324 1.08073
3.9336 1.08074
3.9348 1.08074
3.936 1.08075
3.9372 1.08075
3.9384 1.08075
3.9396 1.08076
3.9408 1.08076
3.942 1.08076
3.9432 1.08076
3.9444 1.08076
3.9456 1.08077
3.9468 1.08077
3.948 1.08077
3.9492 1.08077
3.9504 1.08077
3.9516 1.08078
3.9528 1.08078
3.954 1.08078
3.9552 1.08078
3.9564 1.08078
3.9576 1.08079
3.9588 1.08079
3.96 1.0808
3.9612 1.0808
3.9624 1.0808
3.9636 1.08081
3.9648 1.08081
3.966 1.08081
3.9672 1.08081
3.9684 1.08081
3.9696 1.08082
3.9708 1.08082
3.972 1.08082
3.9732 1.08082
3.9744 1.08082
3.9756 1.08083
3.9768 1.08083
3.978 1.08083
3.9792 1.08083
3.9804 1.08083
3.9816 1.08084
3.9828 1.08084
3.984 1.08084
3.9852 1.08085
3.9864 1.08085
3.9876 1.08086
3.9888 1.08086
3.99 1.08086
3.9912 1.08086
3.9924 1.08086
3.9936 1.08087
3.9948 1.08087
3.996 1.08087
3.9972 1.08087
3.9984 1.08087
3.9996 1.08088
4.0008 1.08088
4.002 1.08088
4.0032 1.08088
4.0044 1.08088
4.0056 1.08089
4.0068 1.08089
4.008 1.08089
4.0092 1.08089
4.0104 1.08089
4.0116 1.0809
4.0128 1.0809
4.014 1.0809
4.0152 1.0809
4.0164 1.0809
4.0176 1.08091
4.0188 1.08091
4.02 1.08092
4.0212 1.08092
4.0224 1.08092
4.0236 1.08093
4.0248 1.08093
4.026 1.08093
4.0272 1.08093
4.0284 1.08093
4.0296 1.08094
4.0308 1.08094
4.032 1.08094
4.0332 1.08094
4.0344 1.08094
4.0356 1.08095
4.0368 1.08095
4.038 1.08095
4.0392 1.08095
4.0404 1.08095
4.0416 1.08096
4.0428 1.08096
4.044 1.08096
4.0452 1.08096
4.0464 1.08096
4.0476 1.08097
4.0488 1.08097
4.05 1.08097
4.0512 1.08097
4.0524 1.08097
4.0536 1.08098
4.0548 1.08098
4.056 1.08098
4.0572 1.08098
4.0584 1.08098
4.0596 1.08099
4.0608 1.08099
4.062 1.08099
4.0632 1.08099
4.0644 1.081
4.0656 1.081
4.0668 1.08101
4.068 1.08101
4.0692 1.08101
4.0704 1.08101
4.0716 1.08102
4.0728 1.08102
4.074 1.08102
4.0752 1.08102
4.0764 1.08102
4.0776 1.08103
4.0788 1.08103
4.08 1.08103
4.0812 1.08103
4.0824 1.08103
4.0836 1.08104
4.0848 1.08104
4.086 1.08104
4.0872 1.08104
4.0884 1.08104
4.0896 1.08105
4.0908 1.08105
4.092 1.08105
4.0932 1.08105
4.0944 1.08105
4.0956 1.08106
4.0968 1.08106
4.098 1.08106
4.0992 1.08106
4.1004 1.08106
4.1016 1.08107
4.1028 1.08107
4.104 1.08107
4.1052 1.08107
4.1064 1.08107
4.1076 1.08108
4.1088 1.08108
4.11 1.08108
4.1112 1.08108
4.1124 1.08108
4.1136 1.08109
4.1148 1.08109
4.116 1.08109
4.1172 1.08109
4.1184 1.08109
4.1196 1.0811
4.1208 1.0811
4.122 1.0811
4.1232 1.08111
4.1244 1.08111
4.1256 1.08111
4.1268 1.08112
4.128 1.08112
4.1292 1.08112
4.1304 1.08112
4.1316 1.08113
4.1328 1.08113
4.134 1.08113
4.1352 1.08113
4.1364 1.08113
4.1376 1.08114
4.1388 1.08114
4.14 1.08114
4.1412 1.08114
4.1424 1.08114
4.1436 1.08115
4.1448 1.08115
4.146 1.08115
4.1472 1.08115
4.1484 1.08115
4.1496 1.08116
4.1508 1.08116
4.152 1.08116
4.1532 1.08116
4.1544 1.08116
4.1556 1.08117
4.1568 1.08117
4.158 1.08117
4.1592 1.08117
4.1604 1.08117
4.1616 1.08118
4.1628 1.08118
4.164 1.08118
4.1652 1.08118
4.1664 1.08118
4.1676 1.08119
4.1688 1.08119
4.17 1.08119
4.1712 1.08119
4.1724 1.08119
4.1736 1.0812
4.1748 1.0812
4.176 1.0812
4.1772 1.0812
4.1784 1.0812
4.1796 1.08121
4.1808 1.08121
4.182 1.08121
4.1832 1.08121
4.1844 1.08121
4.1856 1.08122
4.1868 1.08122
4.188 1.08122
4.1892 1.08122
4.1904 1.08122
4.1916 1.08123
4.1928 1.08123
4.194 1.08123
4.1952 1.08123
4.1964 1.08123
4.1976 1.08124
4.1988 1.08124
4.2 1.08124
4.2012 1.08124
4.2024 1.08124
4.2036 1.08125
4.2048 1.08125
4.206 1.08125
4.2072 1.08125
4.2084 1.08125
4.2096 1.08126
4.2108 1.08126
4.212 1.08126
4.2132 1.08126
4.2144 1.08126
4.2156 1.08127
4.2168 1.08127
4.218 1.08127
4.2192 1.08127
4.2204 1.08127
4.2216 1.08128
4.2228 1.08128
4.224 1.08128
4.2252 1.08128
4.2264 1.08128
4.2276 1.08129
4.2288 1.08129
4.23 1.08129
4.2312 1.08129
4.2324 1.08129
4.2336 1.0813
4.2348 1.0813
4.236 1.0813
4.2372 1.0813
4.2384 1.08131
4.2396 1.08131
4.2408 1.08131
4.242 1.08131
4.2432 1.08131
4.2444 1.08132
4.2456 1.08132
4.2468 1.08132
4.248 1.08132
4.2492 1.08133
4.2504 1.08133
4.2516 1.08133
4.2528 1.08133
4.254 1.08134
4.2552 1.08134
4.2564 1.08134
4.2576 1.08134
4.2588 1.08134
4.26 1.08135
4.2612 1.08135
4.2624 1.08135
4.2636 1.08135
4.2648 1.08135
4.266 1.08136
4.2672 1.08136
4.2684 1.08136
4.2696 1.08136
4.2708 1.08136
4.272 1.08137
4.2732 1.08137
4.2744 1.08137
4.2756 1.08137
4.2768 1.08137
4.278 1.08138
4.2792 1.08138
4.2804 1.08138
4.2816 1.08138
4.2828 1.08138
4.284 1.08139
4.2852 1.08139
4.2864 1.08139
4.2876 1.08139
4.2888 1.08139
4.29 1.0814
4.2912 1.0814
4.2924 1.0814
4.2936 1.0814
4.2948 1.0814
4.296 1.08141
4.2972 1.08141
4.2984 1.08141
4.2996 1.08141
4.3008 1.08141
4.302 1.08141
4.3032 1.08142
4.3044 1.08142
4.3056 1.08142
4.3068 1.08142
4.308 1.08142
4.3092 1.08143
4.3104 1.08143
4.3116 1.08143
4.3128 1.08143
4.314 1.08143
4.3152 1.08143
4.3164 1.08144
4.3176 1.08144
4.3188 1.08144
4.32 1.08144
4.3212 1.08144
4.3224 1.08144
4.3236 1.08145
4.3248 1.08145
4.326 1.08145
4.3272 1.08145
4.3284 1.08145
4.3296 1.08146
4.3308 1.08146
4.332 1.08146
4.3332 1.08146
4.3344 1.08146
4.3356 1.08147
4.3368 1.08147
4.338 1.08147
4.3392 1.08147
4.3404 1.08147
4.3416 1.08148
4.3428 1.08148
4.344 1.08148
4.3452 1.08148
4.3464 1.08148
4.3476 1.08149
4.3488 1.08149
4.35 1.08149
4.3512 1.08149
4.3524 1.08149
4.3536 1.0815
4.3548 1.0815
4.356 1.0815
4.3572 1.0815
4.3584 1.0815
4.3596 1.08151
4.3608 1.08151
4.362 1.08151
4.3632 1.08151
4.3644 1.08151
4.3656 1.08152
4.3668 1.08152
4.368 1.08152
4.3692 1.08152
4.3704 1.08152
4.3716 1.08153
4.3728 1.08153
4.374 1.08153
4.3752 1.08153
4.3764 1.08153
4.3776 1.08154
4.3788 1.08154
4.38 1.08154
4.3812 1.08154
4.3824 1.08154
4.3836 1.08155
4.3848 1.08155
4.386 1.08155
4.3872 1.08155
4.3884 1.08155
4.3896 1.08156
4.3908 1.08156
4.392 1.08156
4.3932 1.08156
4.3944 1.08156
4.3956 1.08157
4.3968 1.08157
4.398 1.08157
4.3992 1.08157
4.4004 1.08157
4.4016 1.08158
4.4028 1.08158
4.404 1.08158
4.4052 1.08158
4.4064 1.08158
4.4076 1.08159
4.4088 1.08159
4.41 1.08159
4.4112 1.08159
4.4124 1.08159
4.4136 1.0816
4.4148 1.0816
4.416 1.0816
4.4172 1.0816
4.4184 1.0816
4.4196 1.08161
4.4208 1.08161
4.422 1.08161
4.4232 1.08161
4.4244 1.08161
4.4256 1.08162
4.4268 1.08162
4.428 1.08162
4.4292 1.08162
4.4304 1.08162
4.4316 1.08162
4.4328 1.08162
4.434 1.08162
4.4352 1.08163
4.4364 1.08163
4.4376 1.08163
4.4388 1.08163
4.44 1.08163
4.4412 1.08163
4.4424 1.08163
4.4436 1.08164
4.4448 1.08164
4.446 1.08164
4.4472 1.08164
4.4484 1.08164
4.4496 1.08165
4.4508 1.08165
4.452 1.08165
4.4532 1.08165
4.4544 1.08165
4.4556 1.08166
4.4568 1.08166
4.458 1.08166
4.4592 1.08166
4.4604 1.08166
4.4616 1.08167
4.4628 1.08167
4.464 1.08167
4.4652 1.08167
4.4664 1.08167
4.4676 1.08168
4.4688 1.08168
4.47 1.08168
4.4712 1.08168
4.4724 1.08168
4.4736 1.08169
4.4748 1.08169
4.476 1.08169
4.4772 1.08169
4.4784 1.08169
4.4796 1.0817
4.4808 1.0817
4.482 1.0817
4.4832 1.0817
4.4844 1.0817
4.4856 1.08171
4.4868 1.08171
4.488 1.08171
4.4892 1.08171
4.4904 1.08171
4.4916 1.08172
4.4928 1.08172
4.494 1.08172
4.4952 1.08172
4.4964 1.08172
4.4976 1.08172
4.4988 1.08172
4.5 1.08172
4.5012 1.08172
4.5024 1.08172
4.5036 1.08173
4.5048 1.08173
4.506 1.08173
4.5072 1.08173
4.5084 1.08173
4.5096 1.08174
4.5108 1.08174
4.512 1.08174
4.5132 1.08174
4.5144 1.08174
4.5156 1.08175
4.5168 1.08175
4.518 1.08175
4.5192 1.08175
4.5204 1.08175
4.5216 1.08175
4.5228 1.08175
4.524 1.08175
4.5252 1.08175
4.5264 1.08175
4.5276 1.08176
4.5288 1.08176
4.53 1.08176
4.5312 1.08176
4.5324 1.08176
4.5336 1.08177
4.5348 1.08177
4.536 1.08177
4.5372 1.08177
4.5384 1.08177
4.5396 1.08178
4.5408 1.08178
4.542 1.08178
4.5432 1.08177
4.5444 1.08177
4.5456 1.08178
4.5468 1.08178
4.548 1.08178
4.5492 1.08178
4.5504 1.08178
4.5516 1.08179
4.5528 1.08179
4.554 1.08179
4.5552 1.08179
4.5564 1.08179
4.5576 1.0818
4.5588 1.0818
4.56 1.0818
4.5612 1.0818
4.5624 1.0818
4.5636 1.0818
4.5648 1.0818
4.566 1.0818
4.5672 1.0818
4.5684 1.0818
4.5696 1.08181
4.5708 1.08181
4.572 1.08181
4.5732 1.08181
4.5744 1.08181
4.5756 1.08182
4.5768 1.08182
4.578 1.08182
4.5792 1.08182
4.5804 1.08182
4.5816 1.08182
4.5828 1.08182
4.584 1.08182
4.5852 1.08182
4.5864 1.08182
4.5876 1.08183
4.5888 1.08183
4.59 1.08183
4.5912 1.08183
4.5924 1.08183
4.5936 1.08184
4.5948 1.08184
4.596 1.08184
4.5972 1.08184
4.5984 1.08184
4.5996 1.08185
4.6008 1.08185
4.602 1.08185
4.6032 1.08185
4.6044 1.08184
4.6056 1.08185
4.6068 1.08185
4.608 1.08185
4.6092 1.08185
4.6104 1.08185
4.6116 1.08186
4.6128 1.08186
4.614 1.08186
4.6152 1.08186
4.6164 1.08186
4.6176 1.08187
4.6188 1.08187
4.62 1.08187
4.6212 1.08187
4.6224 1.08187
4.6236 1.08187
4.6248 1.08187
4.626 1.08187
4.6272 1.08187
4.6284 1.08187
4.6296 1.08188
4.6308 1.08188
4.632 1.08188
4.6332 1.08188
4.6344 1.08188
4.6356 1.08189
4.6368 1.08189
4.638 1.08189
4.6392 1.08189
4.6404 1.08189
4.6416 1.08189
4.6428 1.08189
4.644 1.08189
4.6452 1.08189
4.6464 1.08189
4.6476 1.0819
4.6488 1.0819
4.65 1.0819
4.6512 1.0819
4.6524 1.0819
4.6536 1.08191
4.6548 1.08191
4.656 1.08191
4.6572 1.08191
4.6584 1.08191
4.6596 1.08191
4.6608 1.08191
4.662 1.08191
4.6632 1.08191
4.6644 1.08191
4.6656 1.08192
4.6668 1.08192
4.668 1.08192
4.6692 1.08192
4.6704 1.08192
4.6716 1.08193
4.6728 1.08193
4.674 1.08193
4.6752 1.08193
4.6764 1.08193
4.6776 1.08193
4.6788 1.08193
4.68 1.08193
4.6812 1.08193
4.6824 1.08193
4.6836 1.08194
4.6848 1.08194
4.686 1.08194
4.6872 1.08194
4.6884 1.08194
4.6896 1.08195
4.6908 1.08195
4.692 1.08195
4.6932 1.08195
4.6944 1.08195
4.6956 1.08195
4.6968 1.08195
4.698 1.08195
4.6992 1.08195
4.7004 1.08195
4.7016 1.08196
4.7028 1.08196
4.704 1.08196
4.7052 1.08196
4.7064 1.08196
4.7076 1.08197
4.7088 1.08197
4.71 1.08197
4.7112 1.08197
4.7124 1.08197
4.7136 1.08197
4.7148 1.08197
4.716 1.08197
4.7172 1.08197
4.7184 1.08197
4.7196 1.08198
4.7208 1.08198
4.722 1.08198
4.7232 1.08198
4.7244 1.08198
4.7256 1.08199
4.7268 1.08199
4.728 1.08199
4.7292 1.08199
4.7304 1.08199
4.7316 1.08199
4.7328 1.08199
4.734 1.08199
4.7352 1.08199
4.7364 1.08199
4.7376 1.082
4.7388 1.082
4.74 1.082
4.7412 1.082
4.7424 1.082
4.7436 1.08201
4.7448 1.08201
4.746 1.08201
4.7472 1.08201
4.7484 1.08201
4.7496 1.08201
4.7508 1.08201
4.752 1.08201
4.7532 1.08201
4.7544 1.08201
4.7556 1.08202
4.7568 1.08202
4.758 1.08202
4.7592 1.08202
4.7604 1.08202
4.7616 1.08203
4.7628 1.08202
4.764 1.08202
4.7652 1.08202
4.7664 1.08202
4.7676 1.08203
4.7688 1.08203
4.77 1.08203
4.7712 1.08203
4.7724 1.08203
4.7736 1.08204
4.7748 1.08204
4.776 1.08204
4.7772 1.08204
4.7784 1.08204
4.7796 1.08204
4.7808 1.08204
4.782 1.08204
4.7832 1.08204
4.7844 1.08204
4.7856 1.08205
4.7868 1.08205
4.788 1.08205
4.7892 1.08205
4.7904 1.08205
4.7916 1.08206
4.7928 1.08206
4.794 1.08206
4.7952 1.08206
4.7964 1.08206
4.7976 1.08206
4.7988 1.08206
4.8 1.08206
4.8012 1.08206
4.8024 1.08206
4.8036 1.08207
4.8048 1.08207
4.806 1.08207
4.8072 1.08207
4.8084 1.08207
4.8096 1.08208
4.8108 1.08208
4.812 1.08208
4.8132 1.08207
4.8144 1.08207
4.8156 1.08208
4.8168 1.08208
4.818 1.08208
4.8192 1.08208
4.8204 1.08208
4.8216 1.08209
4.8228 1.08209
4.824 1.08209
4.8252 1.08209
4.8264 1.08209
4.8276 1.08209
4.8288 1.08209
4.83 1.08209
4.8312 1.08209
4.8324 1.08209
4.8336 1.0821
4.8348 1.0821
4.836 1.0821
4.8372 1.0821
4.8384 1.0821
4.8396 1.08211
4.8408 1.08211
4.842 1.08211
4.8432 1.08211
4.8444 1.08211
4.8456 1.08211
4.8468 1.08211
4.848 1.08211
4.8492 1.08211
4.8504 1.08211
4.8516 1.08212
4.8528 1.08212
4.854 1.08212
4.8552 1.08212
4.8564 1.08212
4.8576 1.08213
4.8588 1.08212
4.86 1.08212
4.8612 1.08212
4.8624 1.08212
4.8636 1.08213
4.8648 1.08213
4.866 1.08213
4.8672 1.08213
4.8684 1.08213
4.8696 1.08214
4.8708 1.08214
4.872 1.08214
4.8732 1.08214
4.8744 1.08214
4.8756 1.08214
4.8768 1.08214
4.878 1.08214
4.8792 1.08214
4.8804 1.08214
4.8816 1.08215
4.8828 1.08215
4.884 1.08215
4.8852 1.08215
4.8864 1.08215
4.8876 1.08216
4.8888 1.08216
4.89 1.08215
4.8912 1.08215
4.8924 1.08215
4.8936 1.08216
4.8948 1.08216
4.896 1.08216
4.8972 1.08216
4.8984 1.08216
4.8996 1.08217
4.9008 1.08217
4.902 1.08217
4.9032 1.08217
4.9044 1.08217
4.9056 1.08217
4.9068 1.08217
4.908 1.08217
4.9092 1.08217
4.9104 1.08217
4.9116 1.08218
4.9128 1.08218
4.914 1.08218
4.9152 1.08218
4.9164 1.08218
4.9176 1.08219
4.9188 1.08218
4.92 1.08218
4.9212 1.08218
4.9224 1.08218
4.9236 1.08219
4.9248 1.08219
4.926 1.08219
4.9272 1.08219
4.9284 1.08219
4.9296 1.0822
4.9308 1.0822
4.932 1.0822
4.9332 1.0822
4.9344 1.0822
4.9356 1.0822
4.9368 1.0822
4.938 1.0822
4.9392 1.0822
4.9404 1.0822
4.9416 1.08221
4.9428 1.08221
4.944 1.08221
4.9452 1.08221
4.9464 1.08221
4.9476 1.08221
4.9488 1.08221
4.95 1.08221
4.9512 1.08221
4.9524 1.08221
4.9536 1.08222
4.9548 1.08222
4.956 1.08222
4.9572 1.08222
4.9584 1.08222
4.9596 1.08223
4.9608 1.08223
4.962 1.08223
4.9632 1.08223
4.9644 1.08223
4.9656 1.08223
4.9668 1.08223
4.968 1.08223
4.9692 1.08223
4.9704 1.08223
4.9716 1.08224
4.9728 1.08224
4.974 1.08224
4.9752 1.08224
4.9764 1.08224
4.9776 1.08224
4.9788 1.08224
4.98 1.08224
4.9812 1.08224
4.9824 1.08224
4.9836 1.08225
4.9848 1.08225
4.986 1.08225
4.9872 1.08225
4.9884 1.08225
4.9896 1.08226
4.9908 1.08226
4.992 1.08225
4.9932 1.08225
4.9944 1.08225
4.9956 1.08226
4.9968 1.08226
4.998 1.08226
4.9992 1.08226
5.0004 1.08226
5.0016 1.08227
5.0028 1.08227
5.004 1.08227
5.0052 1.08227
5.0064 1.08227
5.0076 1.08227
5.0088 1.08227
5.01 1.08227
5.0112 1.08227
5.0124 1.08227
5.0136 1.08228
5.0148 1.08228
5.016 1.08228
5.0172 1.08228
5.0184 1.08228
5.0196 1.08229
5.0208 1.08229
5.022 1.08229
5.0232 1.08229
5.0244 1.08229
5.0256 1.08229
5.0268 1.08229
5.028 1.08229
5.0292 1.08229
5.0304 1.08229
5.0316 1.0823
5.0328 1.0823
5.034 1.0823
5.0352 1.0823
5.0364 1.0823
5.0376 1.08231
5.0388 1.08231
5.04 1.08231
5.0412 1.08231
5.0424 1.08231
5.0436 1.08231
5.0448 1.08231
5.046 1.08231
5.0472 1.08231
5.0484 1.08231
5.0496 1.08232
5.0508 1.08232
5.052 1.08232
5.0532 1.08232
5.0544 1.08232
5.0556 1.08233
5.0568 1.08233
5.058 1.08233
5.0592 1.08232
5.0604 1.08232
5.0616 1.08233
5.0628 1.08233
5.064 1.08233
5.0652 1.08233
5.0664 1.08233
5.0676 1.08234
5.0688 1.08234
5.07 1.08234
5.0712 1.08234
5.0724 1.08234
5.0736 1.08234
5.0748 1.08234
5.076 1.08234
5.0772 1.08234
5.0784 1.08234
5.0796 1.08235
5.0808 1.08235
5.082 1.08235
5.0832 1.08235
5.0844 1.08235
5.0856 1.08236
5.0868 1.08236
5.088 1.08236
5.0892 1.08236
5.0904 1.08236
5.0916 1.08236
5.0928 1.08236
5.094 1.08236
5.0952 1.08236
5.0964 1.08236
5.0976 1.08237
5.0988 1.08237
5.1 1.08237
5.1012 1.08237
5.1024 1.08237
5.1036 1.08238
5.1048 1.08238
5.106 1.08238
5.1072 1.08238
5.1084 1.08238
5.1096 1.08238
5.1108 1.08238
5.112 1.08238
5.1132 1.08238
5.1144 1.08238
5.1156 1.08239
5.1168 1.08239
5.118 1.08239
5.1192 1.08239
5.1204 1.08239
5.1216 1.08239
5.1228 1.08239
5.124 1.08239
5.1252 1.08239
5.1264 1.08239
5.1276 1.0824
5.1288 1.0824
5.13 1.0824
5.1312 1.0824
5.1324 1.0824
5.1336 1.08241
5.1348 1.08241
5.136 1.08241
5.1372 1.08241
5.1384 1.08241
5.1396 1.08241
5.1408 1.08241
5.142 1.08241
5.1432 1.08241
5.1444 1.08241
5.1456 1.08242
5.1468 1.08242
5.148 1.08242
5.1492 1.08242
5.1504 1.08242
5.1516 1.08243
5.1528 1.08243
5.154 1.08243
5.1552 1.08243
5.1564 1.08242
5.1576 1.08243
5.1588 1.08243
5.16 1.08243
5.1612 1.08243
5.1624 1.08243
5.1636 1.08244
5.1648 1.08244
5.166 1.08244
5.1672 1.08244
5.1684 1.08244
5.1696 1.08244
5.1708 1.08244
5.172 1.08244
5.1732 1.08244
5.1744 1.08244
5.1756 1.08245
5.1768 1.08245
5.178 1.08245
5.1792 1.08245
5.1804 1.08245
5.1816 1.08246
5.1828 1.08246
5.184 1.08246
5.1852 1.08246
5.1864 1.08246
5.1876 1.08246
5.1888 1.08246
5.19 1.08246
5.1912 1.08246
5.1924 1.08246
5.1936 1.08247
5.1948 1.08247
5.196 1.08247
5.1972 1.08247
5.1984 1.08247
5.1996 1.08247
5.2008 1.08247
5.202 1.08247
5.2032 1.08247
5.2044 1.08247
5.2056 1.08248
5.2068 1.08248
5.208 1.08248
5.2092 1.08248
5.2104 1.08248
5.2116 1.08249
5.2128 1.08249
5.214 1.08249
5.2152 1.08249
5.2164 1.08249
5.2176 1.08249
5.2188 1.08249
5.22 1.08249
5.2212 1.08249
5.2224 1.08249
5.2236 1.0825
5.2248 1.0825
5.226 1.0825
5.2272 1.0825
5.2284 1.0825
5.2296 1.0825
5.2308 1.0825
5.232 1.0825
5.2332 1.0825
5.2344 1.0825
5.2356 1.08251
5.2368 1.08251
5.238 1.08251
5.2392 1.08251
5.2404 1.08251
5.2416 1.08252
5.2428 1.08252
5.244 1.08252
5.2452 1.08252
5.2464 1.08252
5.2476 1.08252
5.2488 1.08252
5.25 1.08252
5.2512 1.08252
5.2524 1.08252
5.2536 1.08253
5.2548 1.08253
5.256 1.08253
5.2572 1.08253
5.2584 1.08253
5.2596 1.08253
5.2608 1.08253
5.262 1.08253
5.2632 1.08253
5.2644 1.08253
5.2656 1.08254
5.2668 1.08254
5.268 1.08254
5.2692 1.08254
5.2704 1.08254
5.2716 1.08255
5.2728 1.08255
5.274 1.08254
5.2752 1.08254
5.2764 1.08254
5.2776 1.08255
5.2788 1.08255
5.28 1.08255
5.2812 1.08255
5.2824 1.08255
5.2836 1.08256
5.2848 1.08256
5.286 1.08256
5.2872 1.08256
5.2884 1.08256
5.2896 1.08256
5.2908 1.08256
5.292 1.08256
5.2932 1.08256
5.2944 1.08256
5.2956 1.08257
5.2968 1.08257
5.298 1.08257
5.2992 1.08257
5.3004 1.08257
5.3016 1.08257
5.3028 1.08257
5.304 1.08257
5.3052 1.08257
5.3064 1.08257
5.3076 1.08258
5.3088 1.08258
5.31 1.08258
5.3112 1.08258
5.3124 1.08258
5.3136 1.08259
5.3148 1.08259
5.316 1.08259
5.3172 1.08258
5.3184 1.08258
5.3196 1.08259
5.3208 1.08259
5.322 1.08259
5.3232 1.08259
5.3244 1.08259
5.3256 1.0826
5.3268 1.0826
5.328 1.0826
5.3292 1.0826
5.3304 1.0826
5.3316 1.0826
5.3328 1.0826
5.334 1.0826
5.3352 1.0826
5.3364 1.0826
5.3376 1.08261
5.3388 1.08261
5.34 1.08261
5.3412 1.08261
5.3424 1.08261
5.3436 1.08261
5.3448 1.08261
5.346 1.08261
5.3472 1.08261
5.3484 1.08261
5.3496 1.08262
5.3508 1.08262
5.352 1.08262
5.3532 1.08262
5.3544 1.08262
5.3556 1.08263
5.3568 1.08263
5.358 1.08262
5.3592 1.08262
5.3604 1.08262
5.3616 1.08263
5.3628 1.08263
5.364 1.08263
5.3652 1.08263
5.3664 1.08263
5.3676 1.08264
5.3688 1.08264
5.37 1.08264
5.3712 1.08264
5.3724 1.08264
5.3736 1.08264
5.3748 1.08264
5.376 1.08264
5.3772 1.08264
5.3784 1.08264
5.3796 1.08265
5.3808 1.08265
5.382 1.08265
5.3832 1.08265
5.3844 1.08265
5.3856 1.08265
5.3868 1.08265
5.388 1.08265
5.3892 1.08265
5.3904 1.08265
5.3916 1.08266
5.3928 1.08266
5.394 1.08266
5.3952 1.08266
5.3964 1.08266
5.3976 1.08266
5.3988 1.08266
5.4 1.08266
5.4012 1.08266
5.4024 1.08266
5.4036 1.08267
5.4048 1.08267
5.406 1.08267
5.4072 1.08267
5.4084 1.08267
5.4096 1.08268
5.4108 1.08268
5.412 1.08267
5.4132 1.08267
5.4144 1.08267
5.4156 1.08268
5.4168 1.08268
5.418 1.08268
5.4192 1.08268
5.4204 1.08268
5.4216 1.08269
5.4228 1.08269
5.424 1.08269
5.4252 1.08269
5.4264 1.08269
5.4276 1.08269
5.4288 1.08269
5.43 1.08269
5.4312 1.08269
5.4324 1.08269
5.4336 1.0827
5.4348 1.0827
5.436 1.0827
5.4372 1.0827
5.4384 1.0827
5.4396 1.0827
5.4408 1.0827
5.442 1.0827
5.4432 1.0827
5.4444 1.0827
5.4456 1.08271
5.4468 1.08271
5.448 1.08271
5.4492 1.08271
5.4504 1.08271
5.4516 1.08271
5.4528 1.08271
5.454 1.08271
5.4552 1.08271
5.4564 1.08271
5.4576 1.08272
5.4588 1.08272
5.46 1.08272
5.4612 1.08272
5.4624 1.08272
5.4636 1.08272
5.4648 1.08272
5.466 1.08272
5.4672 1.08272
5.4684 1.08272
5.4696 1.08273
5.4708 1.08273
5.472 1.08273
5.4732 1.08273
5.4744 1.08273
5.4756 1.08273
5.4768 1.08273
5.478 1.08273
5.4792 1.08273
5.4804 1.08273
5.4816 1.08274
5.4828 1.08274
5.484 1.08274
5.4852 1.08274
5.4864 1.08274
5.4876 1.08275
5.4888 1.08275
5.49 1.08275
5.4912 1.08274
5.4924 1.08274
5.4936 1.08275
5.4948 1.08275
5.496 1.08275
5.4972 1.08275
5.4984 1.08275
5.4996 1.08276
5.5008 1.08276
5.502 1.08276
5.5032 1.08276
5.5044 1.08276
5.5056 1.08276
5.5068 1.08276
5.508 1.08276
5.5092 1.08276
5.5104 1.08276
5.5116 1.08277
5.5128 1.08277
5.514 1.08277
5.5152 1.08277
5.5164 1.08277
5.5176 1.08277
5.5188 1.08277
5.52 1.08277
5.5212 1.08277
5.5224 1.08277
5.5236 1.08278
5.5248 1.08278
5.526 1.08278
5.5272 1.08278
5.5284 1.08278
5.5296 1.08278
5.5308 1.08278
5.532 1.08278
5.5332 1.08278
5.5344 1.08278
5.5356 1.08279
5.5368 1.08279
5.538 1.08279
5.5392 1.08279
5.5404 1.08279
5.5416 1.08279
5.5428 1.08279
5.544 1.08279
5.5452 1.08279
5.5464 1.08279
5.5476 1.0828
5.5488 1.0828
5.55 1.0828
5.5512 1.0828
5.5524 1.0828
5.5536 1.0828
5.5548 1.0828
5.556 1.0828
5.5572 1.0828
5.5584 1.0828
5.5596 1.08281
5.5608 1.08281
5.562 1.08281
5.5632 1.08281
5.5644 1.08281
5.5656 1.08282
5.5668 1.08282
5.568 1.08281
5.5692 1.08281
5.5704 1.08281
5.5716 1.08282
5.5728 1.08282
5.574 1.08282
5.5752 1.08282
5.5764 1.08282
5.5776 1.08283
5.5788 1.08283
5.58 1.08283
5.5812 1.08283
5.5824 1.08283
5.5836 1.08283
5.5848 1.08283
5.586 1.08283
5.5872 1.08283
5.5884 1.08283
5.5896 1.08284
5.5908 1.08284
5.592 1.08284
5.5932 1.08284
5.5944 1.08284
5.5956 1.08284
5.5968 1.08284
5.598 1.08284
5.5992 1.08284
5.6004 1.08284
5.6016 1.08285
5.6028 1.08285
5.604 1.08285
5.6052 1.08285
5.6064 1.08285
5.6076 1.08285
5.6088 1.08285
5.61 1.08285
5.6112 1.08285
5.6124 1.08285
5.6136 1.08286
5.6148 1.08286
5.616 1.08286
5.6172 1.08286
5.6184 1.08286
5.6196 1.08286
5.6208 1.08286
5.622 1.08286
5.6232 1.08286
5.6244 1.08286
5.6256 1.08287
5.6268 1.08287
5.628 1.08287
5.6292 1.08287
5.6304 1.08287
5.6316 1.08287
5.6328 1.08287
5.634 1.08287
5.6352 1.08287
5.6364 1.08287
5.6376 1.08288
5.6388 1.08288
5.64 1.08288
5.6412 1.08288
5.6424 1.08288
5.6436 1.08288
5.6448 1.08288
5.646 1.08288
5.6472 1.08288
5.6484 1.08288
5.6496 1.08289
5.6508 1.08289
5.652 1.08289
5.6532 1.08289
5.6544 1.08289
5.6556 1.08289
5.6568 1.08289
5.658 1.08289
5.6592 1.08289
5.6604 1.08289
5.6616 1.0829
5.6628 1.0829
5.664 1.0829
5.6652 1.0829
5.6664 1.0829
5.6676 1.0829
5.6688 1.0829
5.67 1.0829
5.6712 1.0829
5.6724 1.0829
5.6736 1.08291
5.6748 1.08291
5.676 1.08291
5.6772 1.08291
5.6784 1.08291
5.6796 1.08291
5.6808 1.08291
5.682 1.08291
5.6832 1.08291
5.6844 1.08291
5.6856 1.08292
5.6868 1.08292
5.688 1.08292
5.6892 1.08292
5.6904 1.08292
5.6916 1.08292
5.6928 1.08292
5.694 1.08292
5.6952 1.08292
5.6964 1.08292
5.6976 1.08293
5.6988 1.08293
5.7 1.08293
5.7012 1.08293
5.7024 1.08293
5.7036 1.08293
5.7048 1.08293
5.706 1.08293
5.7072 1.08293
5.7084 1.08293
5.7096 1.08294
5.7108 1.08294
5.712 1.08294
5.7132 1.08294
5.7144 1.08294
5.7156 1.08294
5.7168 1.08294
5.718 1.08294
5.7192 1.08294
5.7204 1.08294
5.7216 1.08295
5.7228 1.08295
5.724 1.08295
5.7252 1.08295
5.7264 1.08295
5.7276 1.08295
5.7288 1.08295
5.73 1.08295
5.7312 1.08295
5.7324 1.08295
5.7336 1.08296
5.7348 1.08296
5.736 1.08296
5.7372 1.08296
5.7384 1.08296
5.7396 1.08296
5.7408 1.08296
5.742 1.08296
5.7432 1.08296
5.7444 1.08296
5.7456 1.08297
5.7468 1.08297
5.748 1.08297
5.7492 1.08297
5.7504 1.08297
5.7516 1.08297
5.7528 1.08297
5.754 1.08297
5.7552 1.08297
5.7564 1.08297
5.7576 1.08298
5.7588 1.08298
5.76 1.08298
5.7612 1.08298
5.7624 1.08298
5.7636 1.08298
5.7648 1.08298
5.766 1.08298
5.7672 1.08298
5.7684 1.08298
5.7696 1.08299
5.7708 1.08299
5.772 1.08299
5.7732 1.08299
5.7744 1.08299
5.7756 1.08299
5.7768 1.08299
5.778 1.08299
5.7792 1.08299
5.7804 1.08299
5.7816 1.083
5.7828 1.083
5.784 1.083
5.7852 1.083
5.7864 1.083
5.7876 1.083
5.7888 1.083
5.79 1.083
5.7912 1.083
5.7924 1.083
5.7936 1.08301
5.7948 1.08301
5.796 1.08301
5.7972 1.08301
5.7984 1.08301
5.7996 1.08301
5.8008 1.08301
5.802 1.08301
5.8032 1.08301
5.8044 1.08301
5.8056 1.08302
5.8068 1.08302
5.808 1.08302
5.8092 1.08302
5.8104 1.08302
5.8116 1.08302
5.8128 1.08302
5.814 1.08302
5.8152 1.08302
5.8164 1.08302
5.8176 1.08303
5.8188 1.08303
5.82 1.08303
5.8212 1.08303
5.8224 1.08303
5.8236 1.08303
5.8248 1.08303
5.826 1.08303
5.8272 1.08303
5.8284 1.08303
5.8296 1.08304
5.8308 1.08304
5.832 1.08304
5.8332 1.08304
5.8344 1.08304
5.8356 1.08304
5.8368 1.08304
5.838 1.08304
5.8392 1.08304
5.8404 1.08304
5.8416 1.08305
5.8428 1.08305
5.844 1.08305
5.8452 1.08305
5.8464 1.08305
5.8476 1.08305
5.8488 1.08305
5.85 1.08305
5.8512 1.08305
5.8524 1.08305
5.8536 1.08306
5.8548 1.08306
5.856 1.08306
5.8572 1.08306
5.8584 1.08306
5.8596 1.08306
5.8608 1.08306
5.862 1.08306
5.8632 1.08306
5.8644 1.08306
5.8656 1.08307
5.8668 1.08307
5.868 1.08307
5.8692 1.08306
5.8704 1.08306
5.8716 1.08307
5.8728 1.08307
5.874 1.08307
5.8752 1.08307
5.8764 1.08307
5.8776 1.08308
5.8788 1.08307
5.88 1.08307
5.8812 1.08307
5.8824 1.08307
5.8836 1.08308
5.8848 1.08308
5.886 1.08308
5.8872 1.08308
5.8884 1.08308
5.8896 1.08308
5.8908 1.08308
5.892 1.08308
5.8932 1.08308
5.8944 1.08308
5.8956 1.08309
5.8968 1.08309
5.898 1.08309
5.8992 1.08309
5.9004 1.08309
5.9016 1.08309
5.9028 1.08309
5.904 1.08309
5.9052 1.08309
5.9064 1.08309
5.9076 1.0831
5.9088 1.0831
5.91 1.0831
5.9112 1.0831
5.9124 1.0831
5.9136 1.0831
5.9148 1.0831
5.916 1.0831
5.9172 1.0831
5.9184 1.0831
5.9196 1.08311
5.9208 1.08311
5.922 1.08311
5.9232 1.08311
5.9244 1.08311
5.9256 1.08311
5.9268 1.08311
5.928 1.08311
5.9292 1.08311
5.9304 1.08311
5.9316 1.08312
5.9328 1.08312
5.934 1.08312
5.9352 1.08312
5.9364 1.08312
5.9376 1.08312
5.9388 1.08312
5.94 1.08312
5.9412 1.08312
5.9424 1.08312
5.9436 1.08313
5.9448 1.08313
5.946 1.08313
5.9472 1.08313
5.9484 1.08312
5.9496 1.08313
5.9508 1.08313
5.952 1.08313
5.9532 1.08313
5.9544 1.08313
5.9556 1.08314
5.9568 1.08313
5.958 1.08313
5.9592 1.08313
5.9604 1.08313
5.9616 1.08314
5.9628 1.08314
5.964 1.08314
5.9652 1.08314
5.9664 1.08314
5.9676 1.08314
5.9688 1.08314
5.97 1.08314
5.9712 1.08314
5.9724 1.08314
5.9736 1.08315
5.9748 1.08315
5.976 1.08315
5.9772 1.08315
5.9784 1.08315
5.9796 1.08315
5.9808 1.08315
5.982 1.08315
5.9832 1.08315
5.9844 1.08315
5.9856 1.08316
5.9868 1.08316
5.988 1.08316
5.9892 1.08316
5.9904 1.08316
5.9916 1.08316
5.9928 1.08316
5.994 1.08316
5.9952 1.08316
5.9964 1.08316
5.9976 1.08317
5.9988 1.08317
6 1.08317
6.0012 1.08317
6.0024 1.08317
6.0036 1.08317
6.0048 1.08317
6.006 1.08317
6.0072 1.08317
6.0084 1.08317
6.0096 1.08317
6.0108 1.08317
6.012 1.08317
6.0132 1.08317
6.0144 1.08317
6.0156 1.08318
6.0168 1.08318
6.018 1.08318
6.0192 1.08318
6.0204 1.08318
6.0216 1.08318
6.0228 1.08318
6.024 1.08318
6.0252 1.08318
6.0264 1.08318
6.0276 1.08319
6.0288 1.08319
6.03 1.08319
6.0312 1.08319
6.0324 1.08318
6.0336 1.08319
6.0348 1.08319
6.036 1.08319
6.0372 1.08319
6.0384 1.08319
6.0396 1.08319
6.0408 1.08319
6.042 1.08319
6.0432 1.08319
6.0444 1.08319
6.0456 1.0832
6.0468 1.0832
6.048 1.0832
6.0492 1.0832
6.0504 1.0832
6.0516 1.0832
6.0528 1.0832
6.054 1.0832
6.0552 1.0832
6.0564 1.0832
6.0576 1.08321
6.0588 1.08321
6.06 1.0832
6.0612 1.0832
6.0624 1.0832
6.0636 1.08321
6.0648 1.08321
6.066 1.08321
6.0672 1.08321
6.0684 1.08321
6.0696 1.08321
6.0708 1.08321
6.072 1.08321
6.0732 1.08321
6.0744 1.08321
6.0756 1.08322
6.0768 1.08322
6.078 1.08322
6.0792 1.08322
6.0804 1.08322
6.0816 1.08322
6.0828 1.08322
6.084 1.08322
6.0852 1.08322
6.0864 1.08322
6.0876 1.08322
6.0888 1.08322
6.09 1.08322
6.0912 1.08322
6.0924 1.08322
6.0936 1.08323
6.0948 1.08323
6.096 1.08323
6.0972 1.08323
6.0984 1.08323
6.0996 1.08323
6.1008 1.08323
6.102 1.08323
6.1032 1.08323
6.1044 1.08323
6.1056 1.08324
6.1068 1.08324
6.108 1.08323
6.1092 1.08323
6.1104 1.08323
6.1116 1.08324
6.1128 1.08324
6.114 1.08324
6.1152 1.08324
6.1164 1.08324
6.1176 1.08324
6.1188 1.08324
6.12 1.08324
6.1212 1.08324
6.1224 1.08324
6.1236 1.08325
6.1248 1.08325
6.126 1.08325
6.1272 1.08325
6.1284 1.08325
6.1296 1.08325
6.1308 1.08325
6.132 1.08325
6.1332 1.08325
6.1344 1.08325
6.1356 1.08325
6.1368 1.08325
6.138 1.08325
6.1392 1.08325
6.1404 1.08325
6.1416 1.08326
6.1428 1.08326
6.144 1.08326
6.1452 1.08326
6.1464 1.08326
6.1476 1.08326
6.1488 1.08326
6.15 1.08326
6.1512 1.08326
6.1524 1.08326
6.1536 1.08327
6.1548 1.08326
6.156 1.08326
6.1572 1.08326
6.1584 1.08326
6.1596 1.08327
6.1608 1.08327
6.162 1.08327
6.1632 1.08327
6.1644 1.08327
6.1656 1.08327
6.1668 1.08327
6.168 1.08327
6.1692 1.08327
6.1704 1.08327
6.1716 1.08328
6.1728 1.08328
6.174 1.08328
6.1752 1.08327
6.1764 1.08327
6.1776 1.08328
6.1788 1.08328
6.18 1.08328
6.1812 1.08328
6.1824 1.08328
6.1836 1.08328
6.1848 1.08328
6.186 1.08328
6.1872 1.08328
6.1884 1.08328
6.1896 1.08329
6.1908 1.08329
6.192 1.08329
6.1932 1.08329
6.1944 1.08329
6.1956 1.08329
6.1968 1.08329
6.198 1.08329
6.1992 1.08329
6.2004 1.08329
6.2016 1.08329
6.2028 1.08329
6.204 1.08329
6.2052 1.08329
6.2064 1.08329
6.2076 1.0833
6.2088 1.0833
6.21 1.0833
6.2112 1.0833
6.2124 1.0833
6.2136 1.0833
6.2148 1.0833
6.216 1.0833
6.2172 1.0833
6.2184 1.0833
6.2196 1.0833
6.2208 1.0833
6.222 1.0833
6.2232 1.0833
6.2244 1.0833
6.2256 1.08331
6.2268 1.08331
6.228 1.08331
6.2292 1.08331
6.2304 1.08331
6.2316 1.08331
6.2328 1.08331
6.234 1.08331
6.2352 1.08331
6.2364 1.08331
6.2376 1.08332
6.2388 1.08332
6.24 1.08331
6.2412 1.08331
6.2424 1.08331
6.2436 1.08332
6.2448 1.08332
6.246 1.08332
6.2472 1.08332
6.2484 1.08332
6.2496 1.08332
6.2508 1.08332
6.252 1.08332
6.2532 1.08332
6.2544 1.08332
6.2556 1.08333
6.2568 1.08333
6.258 1.08333
6.2592 1.08332
6.2604 1.08332
6.2616 1.08333
6.2628 1.08333
6.264 1.08333
6.2652 1.08333
6.2664 1.08333
6.2676 1.08333
6.2688 1.08333
6.27 1.08333
6.2712 1.08333
6.2724 1.08333
6.2736 1.08334
6.2748 1.08334
6.276 1.08334
6.2772 1.08334
6.2784 1.08334
6.2796 1.08334
6.2808 1.08334
6.282 1.08334
6.2832 1.08334
6.2844 1.08334
6.2856 1.08334
6.2868 1.08334
6.288 1.08334
6.2892 1.08334
6.2904 1.08334
6.2916 1.08335
6.2928 1.08335
6.294 1.08335
6.2952 1.08335
6.2964 1.08335
6.2976 1.08335
6.2988 1.08335
6.3 1.08335
6.3012 1.08335
6.3024 1.08335
6.3036 1.08335
6.3048 1.08335
6.306 1.08335
6.3072 1.08335
6.3084 1.08335
6.3096 1.08336
6.3108 1.08336
6.312 1.08336
6.3132 1.08336
6.3144 1.08336
6.3156 1.08336
6.3168 1.08336
6.318 1.08336
6.3192 1.08336
6.3204 1.08336
6.3216 1.08336
6.3228 1.08336
6.324 1.08336
6.3252 1.08336
6.3264 1.08336
6.3276 1.08337
6.3288 1.08337
6.33 1.08337
6.3312 1.08337
6.3324 1.08337
6.3336 1.08337
6.3348 1.08337
6.336 1.08337
6.3372 1.08337
6.3384 1.08337
6.3396 1.08337
6.3408 1.08337
6.342 1.08337
6.3432 1.08337
6.3444 1.08337
6.3456 1.08338
6.3468 1.08338
6.348 1.08338
6.3492 1.08338
6.3504 1.08338
6.3516 1.08338
6.3528 1.08338
6.354 1.08338
6.3552 1.08338
6.3564 1.08338
6.3576 1.08338
6.3588 1.08338
6.36 1.08338
6.3612 1.08338
6.3624 1.08338
6.3636 1.08339
6.3648 1.08339
6.366 1.08339
6.3672 1.08339
6.3684 1.08339
6.3696 1.08339
6.3708 1.08339
6.372 1.08339
6.3732 1.08339
6.3744 1.08339
6.3756 1.08339
6.3768 1.08339
6.378 1.08339
6.3792 1.08339
6.3804 1.08339
6.3816 1.0834
6.3828 1.0834
6.384 1.0834
6.3852 1.0834
6.3864 1.0834
6.3876 1.0834
6.3888 1.0834
6.39 1.0834
6.3912 1.0834
6.3924 1.0834
6.3936 1.08341
6.3948 1.0834
6.396 1.0834
6.3972 1.0834
6.3984 1.0834
6.3996 1.08341
6.4008 1.08341
6.402 1.08341
6.4032 1.08341
6.4044 1.08341
6.4056 1.08341
6.4068 1.08341
6.408 1.08341
6.4092 1.08341
6.4104 1.08341
6.4116 1.08341
6.4128 1.08341
6.414 1.08341
6.4152 1.08341
6.4164 1.08341
6.4176 1.08342
6.4188 1.08342
6.42 1.08342
6.4212 1.08342
6.4224 1.08342
6.4236 1.08342
6.4248 1.08342
6.426 1.08342
6.4272 1.08342
6.4284 1.08342
6.4296 1.08342
6.4308 1.08342
6.432 1.08342
6.4332 1.08342
6.4344 1.08342
6.4356 1.08343
6.4368 1.08343
6.438 1.08343
6.4392 1.08343
6.4404 1.08343
6.4416 1.08343
6.4428 1.08343
6.444 1.08343
6.4452 1.08343
6.4464 1.08343
6.4476 1.08343
6.4488 1.08343
6.45 1.08343
6.4512 1.08343
6.4524 1.08343
6.4536 1.08344
6.4548 1.08344
6.456 1.08344
6.4572 1.08344
6.4584 1.08344
6.4596 1.08344
6.4608 1.08344
6.462 1.08344
6.4632 1.08344
6.4644 1.08344
6.4656 1.08344
6.4668 1.08344
6.468 1.08344
6.4692 1.08344
6.4704 1.08344
6.4716 1.08345
6.4728 1.08345
6.474 1.08345
6.4752 1.08345
6.4764 1.08345
6.4776 1.08345
6.4788 1.08345
6.48 1.08345
6.4812 1.08345
6.4824 1.08345
6.4836 1.08345
6.4848 1.08345
6.486 1.08345
6.4872 1.08345
6.4884 1.08345
6.4896 1.08346
6.4908 1.08346
6.492 1.08346
6.4932 1.08346
6.4944 1.08346
6.4956 1.08346
6.4968 1.08346
6.498 1.08346
6.4992 1.08346
6.5004 1.08346
6.5016 1.08346
6.5028 1.08346
6.504 1.08346
6.5052 1.08346
6.5064 1.08346
6.5076 1.08347
6.5088 1.08347
6.51 1.08347
6.5112 1.08347
6.5124 1.08347
6.5136 1.08347
6.5148 1.08347
6.516 1.08347
6.5172 1.08347
6.5184 1.08347
6.5196 1.08347
6.5208 1.08347
6.522 1.08347
6.5232 1.08347
6.5244 1.08347
6.5256 1.08348
6.5268 1.08348
6.528 1.08348
6.5292 1.08348
6.5304 1.08347
6.5316 1.08348
6.5328 1.08348
6.534 1.08348
6.5352 1.08348
6.5364 1.08348
6.5376 1.08348
6.5388 1.08348
6.54 1.08348
6.5412 1.08348
6.5424 1.08348
6.5436 1.08349
6.5448 1.08349
6.546 1.08349
6.5472 1.08348
6.5484 1.08348
6.5496 1.08349
6.5508 1.08349
6.552 1.08349
6.5532 1.08349
6.5544 1.08349
6.5556 1.08349
6.5568 1.08349
6.558 1.08349
6.5592 1.08349
6.5604 1.08349
6.5616 1.0835
6.5628 1.0835
6.564 1.08349
6.5652 1.08349
6.5664 1.08349
6.5676 1.0835
6.5688 1.0835
6.57 1.0835
6.5712 1.0835
6.5724 1.0835
6.5736 1.0835
6.5748 1.0835
6.576 1.0835
6.5772 1.0835
6.5784 1.0835
6.5796 1.0835
6.5808 1.0835
6.582 1.0835
6.5832 1.0835
6.5844 1.0835
6.5856 1.08351
6.5868 1.08351
6.588 1.08351
6.5892 1.08351
6.5904 1.08351
6.5916 1.08351
6.5928 1.08351
6.594 1.08351
6.5952 1.08351
6.5964 1.08351
6.5976 1.08351
6.5988 1.08351
6.6 1.08351
6.6012 1.08351
6.6024 1.08351
6.6036 1.08352
6.6048 1.08352
6.606 1.08352
6.6072 1.08352
6.6084 1.08352
6.6096 1.08352
6.6108 1.08352
6.612 1.08352
6.6132 1.08352
6.6144 1.08352
6.6156 1.08352
6.6168 1.08352
6.618 1.08352
6.6192 1.08352
6.6204 1.08352
6.6216 1.08353
6.6228 1.08353
6.624 1.08353
6.6252 1.08353
6.6264 1.08352
6.6276 1.08353
6.6288 1.08353
6.63 1.08353
6.6312 1.08353
6.6324 1.08353
6.6336 1.08353
6.6348 1.08353
6.636 1.08353
6.6372 1.08353
6.6384 1.08353
6.6396 1.08354
6.6408 1.08354
6.642 1.08353
6.6432 1.08353
6.6444 1.08353
6.6456 1.08354
6.6468 1.08354
6.648 1.08354
6.6492 1.08354
6.6504 1.08354
6.6516 1.08354
6.6528 1.08354
6.654 1.08354
6.6552 1.08354
6.6564 1.08354
6.6576 1.08354
6.6588 1.08354
6.66 1.08354
6.6612 1.08354
6.6624 1.08354
6.6636 1.08355
6.6648 1.08355
6.666 1.08355
6.6672 1.08355
6.6684 1.08355
6.6696 1.08355
6.6708 1.08355
6.672 1.08355
6.6732 1.08355
6.6744 1.08355
6.6756 1.08355
6.6768 1.08355
6.678 1.08355
6.6792 1.08355
6.6804 1.08355
6.6816 1.08356
6.6828 1.08356
6.684 1.08356
6.6852 1.08356
6.6864 1.08356
6.6876 1.08356
6.6888 1.08356
6.69 1.08356
6.6912 1.08356
6.6924 1.08356
6.6936 1.08356
6.6948 1.08356
6.696 1.08356
6.6972 1.08356
6.6984 1.08356
6.6996 1.08357
6.7008 1.08357
6.702 1.08356
6.7032 1.08356
6.7044 1.08356
6.7056 1.08357
6.7068 1.08357
6.708 1.08357
6.7092 1.08357
6.7104 1.08357
6.7116 1.08357
6.7128 1.08357
6.714 1.08357
6.7152 1.08357
6.7164 1.08357
6.7176 1.08357
6.7188 1.08357
6.72 1.08357
6.7212 1.08357
6.7224 1.08357
6.7236 1.08358
6.7248 1.08358
6.726 1.08358
6.7272 1.08358
6.7284 1.08358
6.7296 1.08358
6.7308 1.08358
6.732 1.08358
6.7332 1.08358
6.7344 1.08358
6.7356 1.08358
6.7368 1.08358
6.738 1.08358
6.7392 1.08358
6.7404 1.08358
6.7416 1.08359
6.7428 1.08359
6.744 1.08359
6.7452 1.08359
6.7464 1.08358
6.7476 1.08359
6.7488 1.08359
6.75 1.08359
6.7512 1.08359
6.7524 1.08359
6.7536 1.08359
6.7548 1.08359
6.756 1.08359
6.7572 1.08359
6.7584 1.08359
6.7596 1.0836
6.7608 1.08359
6.762 1.08359
6.7632 1.08359
6.7644 1.08359
6.7656 1.0836
6.7668 1.0836
6.768 1.0836
6.7692 1.0836
6.7704 1.0836
6.7716 1.0836
6.7728 1.0836
6.774 1.0836
6.7752 1.0836
6.7764 1.0836
6.7776 1.0836
6.7788 1.0836
6.78 1.0836
6.7812 1.0836
6.7824 1.0836
6.7836 1.08361
6.7848 1.08361
6.786 1.08361
6.7872 1.08361
6.7884 1.08361
6.7896 1.08361
6.7908 1.08361
6.792 1.08361
6.7932 1.08361
6.7944 1.08361
6.7956 1.08361
6.7968 1.08361
6.798 1.08361
6.7992 1.08361
6.8004 1.08361
6.8016 1.08362
6.8028 1.08361
6.804 1.08361
6.8052 1.08361
6.8064 1.08361
6.8076 1.08362
6.8088 1.08362
6.81 1.08362
6.8112 1.08362
6.8124 1.08362
6.8136 1.08362
6.8148 1.08362
6.816 1.08362
6.8172 1.08362
6.8184 1.08362
6.8196 1.08362
6.8208 1.08362
6.822 1.08362
6.8232 1.08362
6.8244 1.08362
6.8256 1.08363
6.8268 1.08363
6.828 1.08363
6.8292 1.08363
6.8304 1.08363
6.8316 1.08363
6.8328 1.08363
6.834 1.08363
6.8352 1.08363
6.8364 1.08363
6.8376 1.08363
6.8388 1.08363
6.84 1.08363
6.8412 1.08363
6.8424 1.08363
6.8436 1.08364
6.8448 1.08363
6.846 1.08363
6.8472 1.08363
6.8484 1.08363
6.8496 1.08364
6.8508 1.08364
6.852 1.08364
6.8532 1.08364
6.8544 1.08364
6.8556 1.08364
6.8568 1.08364
6.858 1.08364
6.8592 1.08364
6.8604 1.08364
6.8616 1.08364
6.8628 1.08364
6.864 1.08364
6.8652 1.08364
6.8664 1.08364
6.8676 1.08365
6.8688 1.08365
6.87 1.08365
6.8712 1.08365
6.8724 1.08364
6.8736 1.08365
6.8748 1.08365
6.876 1.08365
6.8772 1.08365
6.8784 1.08365
6.8796 1.08365
6.8808 1.08365
6.882 1.08365
6.8832 1.08365
6.8844 1.08365
6.8856 1.08365
6.8868 1.08365
6.888 1.08365
6.8892 1.08365
6.8904 1.08365
6.8916 1.08366
6.8928 1.08366
6.894 1.08366
6.8952 1.08366
6.8964 1.08366
6.8976 1.08366
6.8988 1.08366
6.9 1.08366
6.9012 1.08366
6.9024 1.08366
6.9036 1.08366
6.9048 1.08366
6.906 1.08366
6.9072 1.08366
6.9084 1.08366
6.9096 1.08367
6.9108 1.08367
6.912 1.08367
6.9132 1.08366
6.9144 1.08366
6.9156 1.08367
6.9168 1.08367
6.918 1.08367
6.9192 1.08367
6.9204 1.08367
6.9216 1.08367
6.9228 1.08367
6.924 1.08367
6.9252 1.08367
6.9264 1.08367
6.9276 1.08367
6.9288 1.08367
6.93 1.08367
6.9312 1.08367
6.9324 1.08367
6.9336 1.08368
6.9348 1.08368
6.936 1.08368
6.9372 1.08368
6.9384 1.08368
6.9396 1.08368
6.9408 1.08368
6.942 1.08368
6.9432 1.08368
6.9444 1.08368
6.9456 1.08368
6.9468 1.08368
6.948 1.08368
6.9492 1.08368
6.9504 1.08368
6.9516 1.08369
6.9528 1.08368
6.954 1.08368
6.9552 1.08368
6.9564 1.08368
6.9576 1.08369
6.9588 1.08369
6.96 1.08369
6.9612 1.08369
6.9624 1.08369
6.9636 1.08369
6.9648 1.08369
6.966 1.08369
6.9672 1.08369
6.9684 1.08369
6.9696 1.08369
6.9708 1.08369
6.972 1.08369
6.9732 1.08369
6.9744 1.08369
6.9756 1.0837
6.9768 1.0837
6.978 1.08369
6.9792 1.08369
6.9804 1.08369
6.9816 1.0837
6.9828 1.0837
6.984 1.0837
6.9852 1.0837
6.9864 1.0837
6.9876 1.0837
6.9888 1.0837
6.99 1.0837
6.9912 1.0837
6.9924 1.0837
6.9936 1.0837
6.9948 1.0837
6.996 1.0837
6.9972 1.0837
6.9984 1.0837
6.9996 1.08371
7.0008 1.08371
7.002 1.08371
7.0032 1.08371
7.0044 1.0837
7.0056 1.08371
7.0068 1.08371
7.008 1.08371
7.0092 1.08371
7.0104 1.08371
7.0116 1.08371
7.0128 1.08371
7.014 1.08371
7.0152 1.08371
7.0164 1.08371
7.0176 1.08371
7.0188 1.08371
7.02 1.08371
7.0212 1.08371
7.0224 1.08371
7.0236 1.08372
7.0248 1.08372
7.026 1.08372
7.0272 1.08372
7.0284 1.08372
7.0296 1.08372
7.0308 1.08372
7.032 1.08372
7.0332 1.08372
7.0344 1.08372
7.0356 1.08372
7.0368 1.08372
7.038 1.08372
7.0392 1.08372
7.0404 1.08372
7.0416 1.08373
7.0428 1.08373
7.044 1.08373
7.0452 1.08372
7.0464 1.08372
7.0476 1.08373
7.0488 1.08373
7.05 1.08373
7.0512 1.08373
7.0524 1.08373
7.0536 1.08373
7.0548 1.08373
7.056 1.08373
7.0572 1.08373
7.0584 1.08373
7.0596 1.08373
7.0608 1.08373
7.062 1.08373
7.0632 1.08373
7.0644 1.08373
7.0656 1.08374
7.0668 1.08374
7.068 1.08374
7.0692 1.08374
7.0704 1.08374
7.0716 1.08374
7.0728 1.08374
7.074 1.08374
7.0752 1.08374
7.0764 1.08374
7.0776 1.08374
7.0788 1.08374
7.08 1.08374
7.0812 1.08374
7.0824 1.08374
7.0836 1.08375
7.0848 1.08374
7.086 1.08374
7.0872 1.08374
7.0884 1.08374
7.0896 1.08375
7.0908 1.08375
7.092 1.08375
7.0932 1.08375
7.0944 1.08375
7.0956 1.08375
7.0968 1.08375
7.098 1.08375
7.0992 1.08375
7.1004 1.08375
7.1016 1.08375
7.1028 1.08375
7.104 1.08375
7.1052 1.08375
7.1064 1.08375
7.1076 1.08376
7.1088 1.08376
7.11 1.08375
7.1112 1.08375
7.1124 1.08375
7.1136 1.08376
7.1148 1.08376
7.116 1.08376
7.1172 1.08376
7.1184 1.08376
7.1196 1.08376
7.1208 1.08376
7.122 1.08376
7.1232 1.08376
7.1244 1.08376
7.1256 1.08376
7.1268 1.08376
7.128 1.08376
7.1292 1.08376
7.1304 1.08376
7.1316 1.08377
7.1328 1.08377
7.134 1.08377
7.1352 1.08377
7.1364 1.08376
7.1376 1.08377
7.1388 1.08377
7.14 1.08377
7.1412 1.08377
7.1424 1.08377
7.1436 1.08377
7.1448 1.08377
7.146 1.08377
7.1472 1.08377
7.1484 1.08377
7.1496 1.08377
7.1508 1.08377
7.152 1.08377
7.1532 1.08377
7.1544 1.08377
7.1556 1.08378
7.1568 1.08378
7.158 1.08378
7.1592 1.08378
7.1604 1.08378
7.1616 1.08378
7.1628 1.08378
7.164 1.08378
7.1652 1.08378
7.1664 1.08378
7.1676 1.08378
7.1688 1.08378
7.17 1.08378
7.1712 1.08378
7.1724 1.08378
7.1736 1.08379
7.1748 1.08378
7.176 1.08378
7.1772 1.08378
7.1784 1.08378
7.1796 1.08379
7.1808 1.08379
7.182 1.08379
7.1832 1.08379
7.1844 1.08379
7.1856 1.08379
7.1868 1.08379
7.188 1.08379
7.1892 1.08379
7.1904 1.08379
7.1916 1.08379
7.1928 1.08379
7.194 1.08379
7.1952 1.08379
7.1964 1.08379
7.1976 1.0838
7.1988 1.0838
7.2 1.08379
7.2012 1.08379
7.2024 1.08379
7.2036 1.0838
7.2048 1.0838
7.206 1.0838
7.2072 1.0838
7.2084 1.0838
7.2096 1.0838
7.2108 1.0838
7.212 1.0838
7.2132 1.0838
7.2144 1.0838
7.2156 1.0838
7.2168 1.0838
7.218 1.0838
7.2192 1.0838
7.2204 1.0838
7.2216 1.08381
7.2228 1.08381
7.224 1.08381
7.2252 1.0838
7.2264 1.0838
7.2276 1.08381
7.2288 1.08381
7.23 1.08381
7.2312 1.08381
7.2324 1.08381
7.2336 1.08381
7.2348 1.08381
7.236 1.08381
7.2372 1.08381
7.2384 1.08381
7.2396 1.08381
7.2408 1.08381
7.242 1.08381
7.2432 1.08381
7.2444 1.08381
7.2456 1.08382
7.2468 1.08382
7.248 1.08382
7.2492 1.08382
7.2504 1.08381
7.2516 1.08382
7.2528 1.08382
7.254 1.08382
7.2552 1.08382
7.2564 1.08382
7.2576 1.08382
7.2588 1.08382
7.26 1.08382
7.2612 1.08382
7.2624 1.08382
7.2636 1.08382
7.2648 1.08382
7.266 1.08382
7.2672 1.08382
7.2684 1.08382
7.2696 1.08383
7.2708 1.08383
7.272 1.08383
7.2732 1.08383
7.2744 1.08383
7.2756 1.08383
7.2768 1.08383
7.278 1.08383
7.2792 1.08383
7.2804 1.08383
7.2816 1.08383
7.2828 1.08383
7.284 1.08383
7.2852 1.08383
7.2864 1.08383
7.2876 1.08383
7.2888 1.08383
7.29 1.08383
7.2912 1.08383
7.2924 1.08383
7.2936 1.08384
7.2948 1.08384
7.296 1.08384
7.2972 1.08384
7.2984 1.08384
7.2996 1.08384
7.3008 1.08384
7.302 1.08384
7.3032 1.08384
7.3044 1.08384
7.3056 1.08384
7.3068 1.08384
7.308 1.08384
7.3092 1.08384
7.3104 1.08384
7.3116 1.08384
7.3128 1.08384
7.314 1.08384
7.3152 1.08384
7.3164 1.08384
7.3176 1.08385
7.3188 1.08385
7.32 1.08385
7.3212 1.08385
7.3224 1.08385
7.3236 1.08385
7.3248 1.08385
7.326 1.08385
7.3272 1.08385
7.3284 1.08385
7.3296 1.08385
7.3308 1.08385
7.332 1.08385
7.3332 1.08385
7.3344 1.08385
7.3356 1.08385
7.3368 1.08385
7.338 1.08385
7.3392 1.08385
7.3404 1.08385
7.3416 1.08386
7.3428 1.08386
7.344 1.08386
7.3452 1.08386
7.3464 1.08386
7.3476 1.08386
7.3488 1.08386
7.35 1.08386
7.3512 1.08386
7.3524 1.08386
7.3536 1.08386
7.3548 1.08386
7.356 1.08386
7.3572 1.08386
7.3584 1.08386
7.3596 1.08386
7.3608 1.08386
7.362 1.08386
7.3632 1.08386
7.3644 1.08386
7.3656 1.08387
7.3668 1.08387
7.368 1.08387
7.3692 1.08387
7.3704 1.08387
7.3716 1.08387
7.3728 1.08387
7.374 1.08387
7.3752 1.08387
7.3764 1.08387
7.3776 1.08387
7.3788 1.08387
7.38 1.08387
7.3812 1.08387
7.3824 1.08387
7.3836 1.08387
7.3848 1.08387
7.386 1.08387
7.3872 1.08387
7.3884 1.08387
7.3896 1.08388
7.3908 1.08388
7.392 1.08388
7.3932 1.08388
7.3944 1.08387
7.3956 1.08388
7.3968 1.08388
7.398 1.08388
7.3992 1.08388
7.4004 1.08388
7.4016 1.08388
7.4028 1.08388
7.404 1.08388
7.4052 1.08388
7.4064 1.08388
7.4076 1.08388
7.4088 1.08388
7.41 1.08388
7.4112 1.08388
7.4124 1.08388
7.4136 1.08389
7.4148 1.08389
7.416 1.08389
7.4172 1.08389
7.4184 1.08388
7.4196 1.08389
7.4208 1.08389
7.422 1.08389
7.4232 1.08389
7.4244 1.08389
7.4256 1.08389
7.4268 1.08389
7.428 1.08389
7.4292 1.08389
7.4304 1.08389
7.4316 1.08389
7.4328 1.08389
7.434 1.08389
7.4352 1.08389
7.4364 1.08389
7.4376 1.0839
7.4388 1.0839
7.44 1.0839
7.4412 1.08389
7.4424 1.08389
7.4436 1.0839
7.4448 1.0839
7.446 1.0839
7.4472 1.0839
7.4484 1.0839
7.4496 1.0839
7.4508 1.0839
7.452 1.0839
7.4532 1.0839
7.4544 1.0839
7.4556 1.0839
7.4568 1.0839
7.458 1.0839
7.4592 1.0839
7.4604 1.0839
7.4616 1.08391
7.4628 1.08391
7.464 1.0839
7.4652 1.0839
7.4664 1.0839
7.4676 1.08391
7.4688 1.08391
7.47 1.08391
7.4712 1.08391
7.4724 1.08391
7.4736 1.08391
7.4748 1.08391
7.476 1.08391
7.4772 1.08391
7.4784 1.08391
7.4796 1.08391
7.4808 1.08391
7.482 1.08391
7.4832 1.08391
7.4844 1.08391
7.4856 1.08392
7.4868 1.08391
7.488 1.08391
7.4892 1.08391
7.4904 1.08391
7.4916 1.08392
7.4928 1.08392
7.494 1.08392
7.4952 1.08392
7.4964 1.08392
7.4976 1.08392
7.4988 1.08392
7.5 1.08392
7.5012 1.08392
7.5024 1.08392
7.5036 1.08392
7.5048 1.08392
7.506 1.08392
7.5072 1.08392
7.5084 1.08392
7.5096 1.08392
7.5108 1.08392
7.512 1.08392
7.5132 1.08392
7.5144 1.08392
7.5156 1.08393
7.5168 1.08393
7.518 1.08393
7.5192 1.08393
7.5204 1.08393
7.5216 1.08393
7.5228 1.08393
7.524 1.08393
7.5252 1.08393
7.5264 1.08393
7.5276 1.08393
7.5288 1.08393
7.53 1.08393
7.5312 1.08393
7.5324 1.08393
7.5336 1.08393
7.5348 1.08393
7.536 1.08393
7.5372 1.08393
7.5384 1.08393
7.5396 1.08394
7.5408 1.08394
7.542 1.08394
7.5432 1.08394
7.5444 1.08393
7.5456 1.08394
7.5468 1.08394
7.548 1.08394
7.5492 1.08394
7.5504 1.08394
7.5516 1.08394
7.5528 1.08394
7.554 1.08394
7.5552 1.08394
7.5564 1.08394
7.5576 1.08394
7.5588 1.08394
7.56 1.08394
7.5612 1.08394
7.5624 1.08394
7.5636 1.08395
7.5648 1.08395
7.566 1.08394
7.5672 1.08394
7.5684 1.08394
7.5696 1.08395
7.5708 1.08395
7.572 1.08395
7.5732 1.08395
7.5744 1.08395
7.5756 1.08395
7.5768 1.08395
7.578 1.08395
7.5792 1.08395
7.5804 1.08395
7.5816 1.08395
7.5828 1.08395
7.584 1.08395
7.5852 1.08395
7.5864 1.08395
7.5876 1.08395
7.5888 1.08395
7.59 1.08395
7.5912 1.08395
7.5924 1.08395
7.5936 1.08396
7.5948 1.08396
7.596 1.08396
7.5972 1.08396
7.5984 1.08396
7.5996 1.08396
7.6008 1.08396
7.602 1.08396
7.6032 1.08396
7.6044 1.08396
7.6056 1.08396
7.6068 1.08396
7.608 1.08396
7.6092 1.08396
7.6104 1.08396
7.6116 1.08396
7.6128 1.08396
7.614 1.08396
7.6152 1.08396
7.6164 1.08396
7.6176 1.08397
7.6188 1.08397
7.62 1.08397
7.6212 1.08396
7.6224 1.08396
7.6236 1.08397
7.6248 1.08397
7.626 1.08397
7.6272 1.08397
7.6284 1.08397
7.6296 1.08397
7.6308 1.08397
7.632 1.08397
7.6332 1.08397
7.6344 1.08397
7.6356 1.08397
7.6368 1.08397
7.638 1.08397
7.6392 1.08397
7.6404 1.08397
7.6416 1.08398
7.6428 1.08397
7.644 1.08397
7.6452 1.08397
7.6464 1.08397
7.6476 1.08398
7.6488 1.08398
7.65 1.08398
7.6512 1.08398
7.6524 1.08398
7.6536 1.08398
7.6548 1.08398
7.656 1.08398
7.6572 1.08398
7.6584 1.08398
7.6596 1.08398
7.6608 1.08398
7.662 1.08398
7.6632 1.08398
7.6644 1.08398
7.6656 1.08398
7.6668 1.08398
7.668 1.08398
7.6692 1.08398
7.6704 1.08398
7.6716 1.08399
7.6728 1.08399
7.674 1.08399
7.6752 1.08399
7.6764 1.08398
7.6776 1.08399
7.6788 1.08399
7.68 1.08399
7.6812 1.08399
7.6824 1.08399
7.6836 1.08399
7.6848 1.08399
7.686 1.08399
7.6872 1.08399
7.6884 1.08399
7.6896 1.08399
7.6908 1.08399
7.692 1.08399
7.6932 1.08399
7.6944 1.08399
7.6956 1.084
7.6968 1.08399
7.698 1.08399
7.6992 1.08399
7.7004 1.08399
7.7016 1.084
7.7028 1.084
7.704 1.084
7.7052 1.084
7.7064 1.084
7.7076 1.084
7.7088 1.084
7.71 1.084
7.7112 1.084
7.7124 1.084
7.7136 1.084
7.7148 1.084
7.716 1.084
7.7172 1.084
7.7184 1.084
7.7196 1.084
7.7208 1.084
7.722 1.084
7.7232 1.084
7.7244 1.084
7.7256 1.08401
7.7268 1.08401
7.728 1.08401
7.7292 1.08401
7.7304 1.084
7.7316 1.08401
7.7328 1.08401
7.734 1.08401
7.7352 1.08401
7.7364 1.08401
7.7376 1.08401
7.7388 1.08401
7.74 1.08401
7.7412 1.08401
7.7424 1.08401
7.7436 1.08401
7.7448 1.08401
7.746 1.08401
7.7472 1.08401
7.7484 1.08401
7.7496 1.08402
7.7508 1.08401
7.752 1.08401
7.7532 1.08401
7.7544 1.08401
7.7556 1.08402
7.7568 1.08402
7.758 1.08402
7.7592 1.08402
7.7604 1.08402
7.7616 1.08402
7.7628 1.08402
7.764 1.08402
7.7652 1.08402
7.7664 1.08402
7.7676 1.08402
7.7688 1.08402
7.77 1.08402
7.7712 1.08402
7.7724 1.08402
7.7736 1.08402
7.7748 1.08402
7.776 1.08402
7.7772 1.08402
7.7784 1.08402
7.7796 1.08403
7.7808 1.08403
7.782 1.08402
7.7832 1.08402
7.7844 1.08402
7.7856 1.08403
7.7868 1.08403
7.788 1.08403
7.7892 1.08403
7.7904 1.08403
7.7916 1.08403
7.7928 1.08403
7.794 1.08403
7.7952 1.08403
7.7964 1.08403
7.7976 1.08403
7.7988 1.08403
7.8 1.08403
7.8012 1.08403
7.8024 1.08403
7.8036 1.08403
7.8048 1.08403
7.806 1.08403
7.8072 1.08403
7.8084 1.08403
7.8096 1.08404
7.8108 1.08404
7.812 1.08404
7.8132 1.08404
7.8144 1.08403
7.8156 1.08404
7.8168 1.08404
7.818 1.08404
7.8192 1.08404
7.8204 1.08404
7.8216 1.08404
7.8228 1.08404
7.824 1.08404
7.8252 1.08404
7.8264 1.08404
7.8276 1.08404
7.8288 1.08404
7.83 1.08404
7.8312 1.08404
7.8324 1.08404
7.8336 1.08405
7.8348 1.08404
7.836 1.08404
7.8372 1.08404
7.8384 1.08404
7.8396 1.08405
7.8408 1.08405
7.842 1.08405
7.8432 1.08405
7.8444 1.08405
7.8456 1.08405
7.8468 1.08405
7.848 1.08405
7.8492 1.08405
7.8504 1.08405
7.8516 1.08405
7.8528 1.08405
7.854 1.08405
7.8552 1.08405
7.8564 1.08405
7.8576 1.08405
7.8588 1.08405
7.86 1.08405
7.8612 1.08405
7.8624 1.08405
7.8636 1.08406
7.8648 1.08406
7.866 1.08405
7.8672 1.08405
7.8684 1.08405
7.8696 1.08406
7.8708 1.08406
7.872 1.08406
7.8732 1.08406
7.8744 1.08406
7.8756 1.08406
7.8768 1.08406
7.878 1.08406
7.8792 1.08406
7.8804 1.08406
7.8816 1.08406
7.8828 1.08406
7.884 1.08406
7.8852 1.08406
7.8864 1.08406
7.8876 1.08406
7.8888 1.08406
7.89 1.08406
7.8912 1.08406
7.8924 1.08406
7.8936 1.08407
7.8948 1.08407
7.896 1.08407
7.8972 1.08406
7.8984 1.08406
7.8996 1.08407
7.9008 1.08407
7.902 1.08407
7.9032 1.08407
7.9044 1.08407
7.9056 1.08407
7.9068 1.08407
7.908 1.08407
7.9092 1.08407
7.9104 1.08407
7.9116 1.08407
7.9128 1.08407
7.914 1.08407
7.9152 1.08407
7.9164 1.08407
7.9176 1.08407
7.9188 1.08407
7.92 1.08407
7.9212 1.08407
7.9224 1.08407
7.9236 1.08408
7.9248 1.08408
7.926 1.08408
7.9272 1.08407
7.9284 1.08407
7.9296 1.08408
7.9308 1.08408
7.932 1.08408
7.9332 1.08408
7.9344 1.08408
7.9356 1.08408
7.9368 1.08408
7.938 1.08408
7.9392 1.08408
7.9404 1.08408
7.9416 1.08408
7.9428 1.08408
7.944 1.08408
7.9452 1.08408
7.9464 1.08408
7.9476 1.08408
7.9488 1.08408
7.95 1.08408
7.9512 1.08408
7.9524 1.08408
7.9536 1.08409
7.9548 1.08409
7.956 1.08409
7.9572 1.08409
7.9584 1.08408
7.9596 1.08409
7.9608 1.08409
7.962 1.08409
7.9632 1.08409
7.9644 1.08409
7.9656 1.08409
7.9668 1.08409
7.968 1.08409
7.9692 1.08409
7.9704 1.08409
7.9716 1.08409
7.9728 1.08409
7.974 1.08409
7.9752 1.08409
7.9764 1.08409
7.9776 1.08409
7.9788 1.08409
7.98 1.08409
7.9812 1.08409
7.9824 1.08409
7.9836 1.0841
7.9848 1.0841
7.986 1.0841
7.9872 1.0841
7.9884 1.08409
7.9896 1.0841
7.9908 1.0841
7.992 1.0841
7.9932 1.0841
7.9944 1.0841
7.9956 1.0841
7.9968 1.0841
7.998 1.0841
7.9992 1.0841
8.0004 1.0841
8.0016 1.0841
8.0028 1.0841
8.004 1.0841
8.0052 1.0841
8.0064 1.0841
8.0076 1.0841
8.0088 1.0841
8.01 1.0841
8.0112 1.0841
8.0124 1.0841
8.0136 1.08411
8.0148 1.08411
8.016 1.0841
8.0172 1.0841
8.0184 1.0841
8.0196 1.08411
8.0208 1.08411
8.022 1.08411
8.0232 1.08411
8.0244 1.08411
8.0256 1.08411
8.0268 1.08411
8.028 1.08411
8.0292 1.08411
8.0304 1.08411
8.0316 1.08411
8.0328 1.08411
8.034 1.08411
8.0352 1.08411
8.0364 1.08411
8.0376 1.08411
8.0388 1.08411
8.04 1.08411
8.0412 1.08411
8.0424 1.08411
8.0436 1.08411
8.0448 1.08411
8.046 1.08411
8.0472 1.08411
8.0484 1.08411
8.0496 1.08412
8.0508 1.08412
8.052 1.08411
8.0532 1.08411
8.0544 1.08411
8.0556 1.08412
8.0568 1.08412
8.058 1.08412
8.0592 1.08412
8.0604 1.08412
8.0616 1.08412
8.0628 1.08412
8.064 1.08412
8.0652 1.08412
8.0664 1.08412
8.0676 1.08412
8.0688 1.08412
8.07 1.08412
8.0712 1.08412
8.0724 1.08412
8.0736 1.08412
8.0748 1.08412
8.076 1.08412
8.0772 1.08412
8.0784 1.08412
8.0796 1.08412
8.0808 1.08412
8.082 1.08412
8.0832 1.08412
8.0844 1.08412
8.0856 1.08413
8.0868 1.08412
8.088 1.08412
8.0892 1.08412
8.0904 1.08412
8.0916 1.08413
8.0928 1.08413
8.094 1.08413
8.0952 1.08413
8.0964 1.08412
8.0976 1.08413
8.0988 1.08413
8.1 1.08413
8.1012 1.08413
8.1024 1.08413
8.1036 1.08413
8.1048 1.08413
8.106 1.08413
8.1072 1.08413
8.1084 1.08413
8.1096 1.08413
8.1108 1.08413
8.112 1.08413
8.1132 1.08413
8.1144 1.08413
8.1156 1.08413
8.1168 1.08413
8.118 1.08413
8.1192 1.08413
8.1204 1.08413
8.1216 1.08413
8.1228 1.08413
8.124 1.08413
8.1252 1.08413
8.1264 1.08413
8.1276 1.08414
8.1288 1.08414
8.13 1.08414
8.1312 1.08413
8.1324 1.08413
8.1336 1.08414
8.1348 1.08414
8.136 1.08414
8.1372 1.08414
8.1384 1.08414
8.1396 1.08414
8.1408 1.08414
8.142 1.08414
8.1432 1.08414
8.1444 1.08414
8.1456 1.08414
8.1468 1.08414
8.148 1.08414
8.1492 1.08414
8.1504 1.08414
8.1516 1.08414
8.1528 1.08414
8.154 1.08414
8.1552 1.08414
8.1564 1.08414
8.1576 1.08414
8.1588 1.08414
8.16 1.08414
8.1612 1.08414
8.1624 1.08414
8.1636 1.08415
8.1648 1.08415
8.166 1.08414
8.1672 1.08414
8.1684 1.08414
8.1696 1.08415
8.1708 1.08415
8.172 1.08415
8.1732 1.08415
8.1744 1.08415
8.1756 1.08415
8.1768 1.08415
8.178 1.08415
8.1792 1.08415
8.1804 1.08415
8.1816 1.08415
8.1828 1.08415
8.184 1.08415
8.1852 1.08415
8.1864 1.08415
8.1876 1.08415
8.1888 1.08415
8.19 1.08415
8.1912 1.08415
8.1924 1.08415
8.1936 1.08415
8.1948 1.08415
8.196 1.08415
8.1972 1.08415
8.1984 1.08415
8.1996 1.08416
8.2008 1.08415
8.202 1.08415
8.2032 1.08415
8.2044 1.08415
8.2056 1.08416
8.2068 1.08416
8.208 1.08416
8.2092 1.08416
8.2104 1.08415
8.2116 1.08416
8.2128 1.08416
8.214 1.08416
8.2152 1.08416
8.2164 1.08416
8.2176 1.08416
8.2188 1.08416
8.22 1.08416
8.2212 1.08416
8.2224 1.08416
8.2236 1.08416
8.2248 1.08416
8.226 1.08416
8.2272 1.08416
8.2284 1.08416
8.2296 1.08416
8.2308 1.08416
8.232 1.08416
8.2332 1.08416
8.2344 1.08416
8.2356 1.08416
8.2368 1.08416
8.238 1.08416
8.2392 1.08416
8.2404 1.08416
8.2416 1.08417
8.2428 1.08417
8.244 1.08416
8.2452 1.08416
8.2464 1.08416
8.2476 1.08417
8.2488 1.08417
8.25 1.08417
8.2512 1.08417
8.2524 1.08417
8.2536 1.08417
8.2548 1.08417
8.256 1.08417
8.2572 1.08417
8.2584 1.08417
8.2596 1.08417
8.2608 1.08417
8.262 1.08417
8.2632 1.08417
8.2644 1.08417
8.2656 1.08417
8.2668 1.08417
8.268 1.08417
8.2692 1.08417
8.2704 1.08417
8.2716 1.08417
8.2728 1.08417
8.274 1.08417
8.2752 1.08417
8.2764 1.08417
8.2776 1.08417
8.2788 1.08417
8.28 1.08417
8.2812 1.08417
8.2824 1.08417
8.2836 1.08418
8.2848 1.08418
8.286 1.08418
8.2872 1.08417
8.2884 1.08417
8.2896 1.08418
8.2908 1.08418
8.292 1.08418
8.2932 1.08418
8.2944 1.08418
8.2956 1.08418
8.2968 1.08418
8.298 1.08418
8.2992 1.08418
8.3004 1.08418
8.3016 1.08418
8.3028 1.08418
8.304 1.08418
8.3052 1.08418
8.3064 1.08418
8.3076 1.08418
8.3088 1.08418
8.31 1.08418
8.3112 1.08418
8.3124 1.08418
8.3136 1.08418
8.3148 1.08418
8.316 1.08418
8.3172 1.08418
8.3184 1.08418
8.3196 1.08419
8.3208 1.08418
8.322 1.08418
8.3232 1.08418
8.3244 1.08418
8.3256 1.08419
8.3268 1.08419
8.328 1.08419
8.3292 1.08419
8.3304 1.08418
8.3316 1.08419
8.3328 1.08419
8.334 1.08419
8.3352 1.08419
8.3364 1.08419
8.3376 1.08419
8.3388 1.08419
8.34 1.08419
8.3412 1.08419
8.3424 1.08419
8.3436 1.08419
8.3448 1.08419
8.346 1.08419
8.3472 1.08419
8.3484 1.08419
8.3496 1.08419
8.3508 1.08419
8.352 1.08419
8.3532 1.08419
8.3544 1.08419
8.3556 1.08419
8.3568 1.08419
8.358 1.08419
8.3592 1.08419
8.3604 1.08419
8.3616 1.0842
8.3628 1.0842
8.364 1.08419
8.3652 1.08419
8.3664 1.08419
8.3676 1.0842
8.3688 1.0842
8.37 1.0842
8.3712 1.0842
8.3724 1.0842
8.3736 1.0842
8.3748 1.0842
8.376 1.0842
8.3772 1.0842
8.3784 1.0842
8.3796 1.0842
8.3808 1.0842
8.382 1.0842
8.3832 1.0842
8.3844 1.0842
8.3856 1.0842
8.3868 1.0842
8.388 1.0842
8.3892 1.0842
8.3904 1.0842
8.3916 1.0842
8.3928 1.0842
8.394 1.0842
8.3952 1.0842
8.3964 1.0842
8.3976 1.0842
8.3988 1.0842
8.4 1.0842
8.4012 1.0842
8.4024 1.0842
8.4036 1.08421
8.4048 1.08421
8.406 1.0842
8.4072 1.0842
8.4084 1.0842
8.4096 1.08421
8.4108 1.08421
8.412 1.08421
8.4132 1.08421
8.4144 1.08421
8.4156 1.08421
8.4168 1.08421
8.418 1.08421
8.4192 1.08421
8.4204 1.08421
8.4216 1.08421
8.4228 1.08421
8.424 1.08421
8.4252 1.08421
8.4264 1.08421
8.4276 1.08421
8.4288 1.08421
8.43 1.08421
8.4312 1.08421
8.4324 1.08421
8.4336 1.08421
8.4348 1.08421
8.436 1.08421
8.4372 1.08421
8.4384 1.08421
8.4396 1.08421
8.4408 1.08421
8.442 1.08421
8.4432 1.08421
8.4444 1.08421
8.4456 1.08422
8.4468 1.08422
8.448 1.08422
8.4492 1.08421
8.4504 1.08421
8.4516 1.08422
8.4528 1.08422
8.454 1.08422
8.4552 1.08422
8.4564 1.08422
8.4576 1.08422
8.4588 1.08422
8.46 1.08422
8.4612 1.08422
8.4624 1.08422
8.4636 1.08422
8.4648 1.08422
8.466 1.08422
8.4672 1.08422
8.4684 1.08422
8.4696 1.08422
8.4708 1.08422
8.472 1.08422
8.4732 1.08422
8.4744 1.08422
8.4756 1.08422
8.4768 1.08422
8.478 1.08422
8.4792 1.08422
8.4804 1.08422
8.4816 1.08422
8.4828 1.08422
8.484 1.08422
8.4852 1.08422
8.4864 1.08422
8.4876 1.08423
8.4888 1.08423
8.49 1.08422
8.4912 1.08422
8.4924 1.08422
8.4936 1.08423
8.4948 1.08423
8.496 1.08423
8.4972 1.08423
8.4984 1.08423
8.4996 1.08423
8.5008 1.08423
8.502 1.08423
8.5032 1.08423
8.5044 1.08423
8.5056 1.08423
8.5068 1.08423
8.508 1.08423
8.5092 1.08423
8.5104 1.08423
8.5116 1.08423
8.5128 1.08423
8.514 1.08423
8.5152 1.08423
8.5164 1.08423
8.5176 1.08423
8.5188 1.08423
8.52 1.08423
8.5212 1.08423
8.5224 1.08423
8.5236 1.08423
8.5248 1.08423
8.526 1.08423
8.5272 1.08423
8.5284 1.08423
8.5296 1.08424
8.5308 1.08424
8.532 1.08423
8.5332 1.08423
8.5344 1.08423
8.5356 1.08424
8.5368 1.08424
8.538 1.08424
8.5392 1.08424
8.5404 1.08424
8.5416 1.08424
8.5428 1.08424
8.544 1.08424
8.5452 1.08424
8.5464 1.08424
8.5476 1.08424
8.5488 1.08424
8.55 1.08424
8.5512 1.08424
8.5524 1.08424
8.5536 1.08424
8.5548 1.08424
8.556 1.08424
8.5572 1.08424
8.5584 1.08424
8.5596 1.08424
8.5608 1.08424
8.562 1.08424
8.5632 1.08424
8.5644 1.08424
8.5656 1.08424
8.5668 1.08424
8.568 1.08424
8.5692 1.08424
8.5704 1.08424
8.5716 1.08425
8.5728 1.08424
8.574 1.08424
8.5752 1.08424
8.5764 1.08424
8.5776 1.08425
8.5788 1.08425
8.58 1.08425
8.5812 1.08425
8.5824 1.08424
8.5836 1.08425
8.5848 1.08425
8.586 1.08425
8.5872 1.08425
8.5884 1.08425
8.5896 1.08425
8.5908 1.08425
8.592 1.08425
8.5932 1.08425
8.5944 1.08425
8.5956 1.08425
8.5968 1.08425
8.598 1.08425
8.5992 1.08425
8.6004 1.08425
8.6016 1.08425
8.6028 1.08425
8.604 1.08425
8.6052 1.08425
8.6064 1.08425
8.6076 1.08425
8.6088 1.08425
8.61 1.08425
8.6112 1.08425
8.6124 1.08425
8.6136 1.08425
8.6148 1.08425
8.616 1.08425
8.6172 1.08425
8.6184 1.08425
8.6196 1.08426
8.6208 1.08426
8.622 1.08426
8.6232 1.08425
8.6244 1.08425
8.6256 1.08426
8.6268 1.08426
8.628 1.08426
8.6292 1.08426
8.6304 1.08426
8.6316 1.08426
8.6328 1.08426
8.634 1.08426
8.6352 1.08426
8.6364 1.08426
8.6376 1.08426
8.6388 1.08426
8.64 1.08426
8.6412 1.08426
8.6424 1.08426
8.6436 1.08426
8.6448 1.08426
8.646 1.08426
8.6472 1.08426
8.6484 1.08426
8.6496 1.08426
8.6508 1.08426
8.652 1.08426
8.6532 1.08426
8.6544 1.08426
8.6556 1.08426
8.6568 1.08426
8.658 1.08426
8.6592 1.08426
8.6604 1.08426
8.6616 1.08427
8.6628 1.08427
8.664 1.08426
8.6652 1.08426
8.6664 1.08426
8.6676 1.08427
8.6688 1.08427
8.67 1.08427
8.6712 1.08427
8.6724 1.08426
8.6736 1.08427
8.6748 1.08427
8.676 1.08427
8.6772 1.08427
8.6784 1.08427
8.6796 1.08427
8.6808 1.08427
8.682 1.08427
8.6832 1.08427
8.6844 1.08427
8.6856 1.08427
8.6868 1.08427
8.688 1.08427
8.6892 1.08427
8.6904 1.08427
8.6916 1.08427
8.6928 1.08427
8.694 1.08427
8.6952 1.08427
8.6964 1.08427
8.6976 1.08427
8.6988 1.08427
8.7 1.08427
8.7012 1.08427
8.7024 1.08427
8.7036 1.08427
8.7048 1.08427
8.706 1.08427
8.7072 1.08427
8.7084 1.08427
8.7096 1.08428
8.7108 1.08428
8.712 1.08428
8.7132 1.08427
8.7144 1.08427
8.7156 1.08428
8.7168 1.08428
8.718 1.08428
8.7192 1.08428
8.7204 1.08428
8.7216 1.08428
8.7228 1.08428
8.724 1.08428
8.7252 1.08428
8.7264 1.08428
8.7276 1.08428
8.7288 1.08428
8.73 1.08428
8.7312 1.08428
8.7324 1.08428
8.7336 1.08428
8.7348 1.08428
8.736 1.08428
8.7372 1.08428
8.7384 1.08428
8.7396 1.08428
8.7408 1.08428
8.742 1.08428
8.7432 1.08428
8.7444 1.08428
8.7456 1.08428
8.7468 1.08428
8.748 1.08428
8.7492 1.08428
8.7504 1.08428
8.7516 1.08429
8.7528 1.08428
8.754 1.08428
8.7552 1.08428
8.7564 1.08428
8.7576 1.08429
8.7588 1.08429
8.76 1.08429
8.7612 1.08429
8.7624 1.08428
8.7636 1.08429
8.7648 1.08429
8.766 1.08429
8.7672 1.08429
8.7684 1.08429
8.7696 1.08429
8.7708 1.08429
8.772 1.08429
8.7732 1.08429
8.7744 1.08429
8.7756 1.08429
8.7768 1.08429
8.778 1.08429
8.7792 1.08429
8.7804 1.08429
8.7816 1.08429
8.7828 1.08429
8.784 1.08429
8.7852 1.08429
8.7864 1.08429
8.7876 1.08429
8.7888 1.08429
8.79 1.08429
8.7912 1.08429
8.7924 1.08429
8.7936 1.08429
8.7948 1.08429
8.796 1.08429
8.7972 1.08429
8.7984 1.08429
8.7996 1.0843
8.8008 1.08429
8.802 1.08429
8.8032 1.08429
8.8044 1.08429
8.8056 1.0843
8.8068 1.0843
8.808 1.0843
8.8092 1.0843
8.8104 1.08429
8.8116 1.0843
8.8128 1.0843
8.814 1.0843
8.8152 1.0843
8.8164 1.0843
8.8176 1.0843
8.8188 1.0843
8.82 1.0843
8.8212 1.0843
8.8224 1.0843
8.8236 1.0843
8.8248 1.0843
8.826 1.0843
8.8272 1.0843
8.8284 1.0843
8.8296 1.0843
8.8308 1.0843
8.832 1.0843
8.8332 1.0843
8.8344 1.0843
8.8356 1.0843
8.8368 1.0843
8.838 1.0843
8.8392 1.0843
8.8404 1.0843
8.8416 1.0843
8.8428 1.0843
8.844 1.0843
8.8452 1.0843
8.8464 1.0843
8.8476 1.08431
8.8488 1.08431
8.85 1.0843
8.8512 1.0843
8.8524 1.0843
8.8536 1.08431
8.8548 1.08431
8.856 1.08431
8.8572 1.08431
8.8584 1.0843
8.8596 1.08431
8.8608 1.08431
8.862 1.08431
8.8632 1.08431
8.8644 1.08431
8.8656 1.08431
8.8668 1.08431
8.868 1.08431
8.8692 1.08431
8.8704 1.08431
8.8716 1.08431
8.8728 1.08431
8.874 1.08431
8.8752 1.08431
8.8764 1.08431
8.8776 1.08431
8.8788 1.08431
8.88 1.08431
8.8812 1.08431
8.8824 1.08431
8.8836 1.08431
8.8848 1.08431
8.886 1.08431
8.8872 1.08431
8.8884 1.08431
8.8896 1.08431
8.8908 1.08431
8.892 1.08431
8.8932 1.08431
8.8944 1.08431
8.8956 1.08432
8.8968 1.08431
8.898 1.08431
8.8992 1.08431
8.9004 1.08431
8.9016 1.08432
8.9028 1.08432
8.904 1.08432
8.9052 1.08432
8.9064 1.08431
8.9076 1.08432
8.9088 1.08432
8.91 1.08432
8.9112 1.08432
8.9124 1.08432
8.9136 1.08432
8.9148 1.08432
8.916 1.08432
8.9172 1.08432
8.9184 1.08432
8.9196 1.08432
8.9208 1.08432
8.922 1.08432
8.9232 1.08432
8.9244 1.08432
8.9256 1.08432
8.9268 1.08432
8.928 1.08432
8.9292 1.08432
8.9304 1.08432
8.9316 1.08432
8.9328 1.08432
8.934 1.08432
8.9352 1.08432
8.9364 1.08432
8.9376 1.08432
8.9388 1.08432
8.94 1.08432
8.9412 1.08432
8.9424 1.08432
8.9436 1.08433
8.9448 1.08432
8.946 1.08432
8.9472 1.08432
8.9484 1.08432
8.9496 1.08433
8.9508 1.08433
8.952 1.08433
8.9532 1.08432
8.9544 1.08432
8.9556 1.08433
8.9568 1.08433
8.958 1.08433
8.9592 1.08433
8.9604 1.08433
8.9616 1.08433
8.9628 1.08433
8.964 1.08433
8.9652 1.08433
8.9664 1.08433
8.9676 1.08433
8.9688 1.08433
8.97 1.08433
8.9712 1.08433
8.9724 1.08433
8.9736 1.08433
8.9748 1.08433
8.976 1.08433
8.9772 1.08433
8.9784 1.08433
8.9796 1.08433
8.9808 1.08433
8.982 1.08433
8.9832 1.08433
8.9844 1.08433
8.9856 1.08433
8.9868 1.08433
8.988 1.08433
8.9892 1.08433
8.9904 1.08433
8.9916 1.08433
8.9928 1.08433
8.994 1.08433
8.9952 1.08433
8.9964 1.08433
8.9976 1.08434
8.9988 1.08434
9 1.08434
9.0012 1.08433
9.0024 1.08433
9.0036 1.08434
9.0048 1.08434
9.006 1.08434
9.0072 1.08434
9.0084 1.08434
9.0096 1.08434
9.0108 1.08434
9.012 1.08434
9.0132 1.08434
9.0144 1.08434
9.0156 1.08434
9.0168 1.08434
9.018 1.08434
9.0192 1.08434
9.0204 1.08434
9.0216 1.08434
9.0228 1.08434
9.024 1.08434
9.0252 1.08434
9.0264 1.08434
9.0276 1.08434
9.0288 1.08434
9.03 1.08434
9.0312 1.08434
9.0324 1.08434
9.0336 1.08434
9.0348 1.08434
9.036 1.08434
9.0372 1.08434
9.0384 1.08434
9.0396 1.08435
9.0408 1.08435
9.042 1.08435
9.0432 1.08434
9.0444 1.08434
9.0456 1.08435
9.0468 1.08435
9.048 1.08435
9.0492 1.08435
9.0504 1.08435
9.0516 1.08435
9.0528 1.08435
9.054 1.08435
9.0552 1.08435
9.0564 1.08435
9.0576 1.08435
9.0588 1.08435
9.06 1.08435
9.0612 1.08435
9.0624 1.08435
9.0636 1.08435
9.0648 1.08435
9.066 1.08435
9.0672 1.08435
9.0684 1.08435
9.0696 1.08435
9.0708 1.08435
9.072 1.08435
9.0732 1.08435
9.0744 1.08435
9.0756 1.08435
9.0768 1.08435
9.078 1.08435
9.0792 1.08435
9.0804 1.08435
9.0816 1.08436
9.0828 1.08436
9.084 1.08435
9.0852 1.08435
9.0864 1.08435
9.0876 1.08436
9.0888 1.08436
9.09 1.08436
9.0912 1.08436
9.0924 1.08436
9.0936 1.08436
9.0948 1.08436
9.096 1.08436
9.0972 1.08436
9.0984 1.08436
9.0996 1.08436
9.1008 1.08436
9.102 1.08436
9.1032 1.08436
9.1044 1.08436
9.1056 1.08436
9.1068 1.08436
9.108 1.08436
9.1092 1.08436
9.1104 1.08436
9.1116 1.08436
9.1128 1.08436
9.114 1.08436
9.1152 1.08436
9.1164 1.08436
9.1176 1.08436
9.1188 1.08436
9.12 1.08436
9.1212 1.08436
9.1224 1.08436
9.1236 1.08437
9.1248 1.08436
9.126 1.08436
9.1272 1.08436
9.1284 1.08436
9.1296 1.08437
9.1308 1.08437
9.132 1.08437
9.1332 1.08437
9.1344 1.08436
9.1356 1.08437
9.1368 1.08437
9.138 1.08437
9.1392 1.08437
9.1404 1.08437
9.1416 1.08437
9.1428 1.08437
9.144 1.08437
9.1452 1.08437
9.1464 1.08437
9.1476 1.08437
9.1488 1.08437
9.15 1.08437
9.1512 1.08437
9.1524 1.08437
9.1536 1.08437
9.1548 1.08437
9.156 1.08437
9.1572 1.08437
9.1584 1.08437
9.1596 1.08437
9.1608 1.08437
9.162 1.08437
9.1632 1.08437
9.1644 1.08437
9.1656 1.08437
9.1668 1.08437
9.168 1.08437
9.1692 1.08437
9.1704 1.08437
9.1716 1.08438
9.1728 1.08438
9.174 1.08438
9.1752 1.08437
9.1764 1.08437
9.1776 1.08438
9.1788 1.08438
9.18 1.08438
9.1812 1.08438
9.1824 1.08438
9.1836 1.08438
9.1848 1.08438
9.186 1.08438
9.1872 1.08438
9.1884 1.08438
9.1896 1.08438
9.1908 1.08438
9.192 1.08438
9.1932 1.08438
9.1944 1.08438
9.1956 1.08438
9.1968 1.08438
9.198 1.08438
9.1992 1.08438
9.2004 1.08438
9.2016 1.08438
9.2028 1.08438
9.204 1.08438
9.2052 1.08438
9.2064 1.08438
9.2076 1.08438
9.2088 1.08438
9.21 1.08438
9.2112 1.08438
9.2124 1.08438
9.2136 1.08439
9.2148 1.08439
9.216 1.08438
9.2172 1.08438
9.2184 1.08438
9.2196 1.08439
9.2208 1.08439
9.222 1.08439
9.2232 1.08439
9.2244 1.08439
9.2256 1.08439
9.2268 1.08439
9.228 1.08439
9.2292 1.08439
9.2304 1.08439
9.2316 1.08439
9.2328 1.08439
9.234 1.08439
9.2352 1.08439
9.2364 1.08439
9.2376 1.08439
9.2388 1.08439
9.24 1.08439
9.2412 1.08439
9.2424 1.08439
9.2436 1.08439
9.2448 1.08439
9.246 1.08439
9.2472 1.08439
9.2484 1.08439
9.2496 1.08439
9.2508 1.08439
9.252 1.08439
9.2532 1.08439
9.2544 1.08439
9.2556 1.0844
9.2568 1.08439
9.258 1.08439
9.2592 1.08439
9.2604 1.08439
9.2616 1.0844
9.2628 1.0844
9.264 1.0844
9.2652 1.08439
9.2664 1.08439
9.2676 1.0844
9.2688 1.0844
9.27 1.0844
9.2712 1.0844
9.2724 1.0844
9.2736 1.0844
9.2748 1.0844
9.276 1.0844
9.2772 1.0844
9.2784 1.0844
9.2796 1.0844
9.2808 1.0844
9.282 1.0844
9.2832 1.0844
9.2844 1.0844
9.2856 1.0844
9.2868 1.0844
9.288 1.0844
9.2892 1.0844
9.2904 1.0844
9.2916 1.0844
9.2928 1.0844
9.294 1.0844
9.2952 1.0844
9.2964 1.0844
9.2976 1.0844
9.2988 1.0844
9.3 1.0844
9.3012 1.0844
9.3024 1.0844
9.3036 1.08441
9.3048 1.08441
9.306 1.0844
9.3072 1.0844
9.3084 1.0844
9.3096 1.08441
9.3108 1.08441
9.312 1.08441
9.3132 1.08441
9.3144 1.08441
9.3156 1.08441
9.3168 1.08441
9.318 1.08441
9.3192 1.08441
9.3204 1.08441
9.3216 1.08441
9.3228 1.08441
9.324 1.08441
9.3252 1.08441
9.3264 1.08441
9.3276 1.08441
9.3288 1.08441
9.33 1.08441
9.3312 1.08441
9.3324 1.08441
9.3336 1.08441
9.3348 1.08441
9.336 1.08441
9.3372 1.08441
9.3384 1.08441
9.3396 1.08441
9.3408 1.08441
9.342 1.08441
9.3432 1.08441
9.3444 1.08441
9.3456 1.08441
9.3468 1.08441
9.348 1.08441
9.3492 1.08441
9.3504 1.08441
9.3516 1.08442
9.3528 1.08442
9.354 1.08442
9.3552 1.08441
9.3564 1.08441
9.3576 1.08442
9.3588 1.08442
9.36 1.08442
9.3612 1.08442
9.3624 1.08442
9.3636 1.08442
9.3648 1.08442
9.366 1.08442
9.3672 1.08442
9.3684 1.08442
9.3696 1.08442
9.3708 1.08442
9.372 1.08442
9.3732 1.08442
9.3744 1.08442
9.3756 1.08442
9.3768 1.08442
9.378 1.08442
9.3792 1.08442
9.3804 1.08442
9.3816 1.08442
9.3828 1.08442
9.384 1.08442
9.3852 1.08442
9.3864 1.08442
9.3876 1.08442
9.3888 1.08442
9.39 1.08442
9.3912 1.08442
9.3924 1.08442
9.3936 1.08442
9.3948 1.08442
9.396 1.08442
9.3972 1.08442
9.3984 1.08442
9.3996 1.08443
9.4008 1.08443
9.402 1.08443
9.4032 1.08442
9.4044 1.08442
9.4056 1.08443
9.4068 1.08443
9.408 1.08443
9.4092 1.08443
9.4104 1.08443
9.4116 1.08443
9.4128 1.08443
9.414 1.08443
9.4152 1.08443
9.4164 1.08443
9.4176 1.08443
9.4188 1.08443
9.42 1.08443
9.4212 1.08443
9.4224 1.08443
9.4236 1.08443
9.4248 1.08443
9.426 1.08443
9.4272 1.08443
9.4284 1.08443
9.4296 1.08443
9.4308 1.08443
9.432 1.08443
9.4332 1.08443
9.4344 1.08443
9.4356 1.08443
9.4368 1.08443
9.438 1.08443
9.4392 1.08443
9.4404 1.08443
9.4416 1.08443
9.4428 1.08443
9.444 1.08443
9.4452 1.08443
9.4464 1.08443
9.4476 1.08444
9.4488 1.08444
9.45 1.08444
9.4512 1.08443
9.4524 1.08443
9.4536 1.08444
9.4548 1.08444
9.456 1.08444
9.4572 1.08444
9.4584 1.08444
9.4596 1.08444
9.4608 1.08444
9.462 1.08444
9.4632 1.08444
9.4644 1.08444
9.4656 1.08444
9.4668 1.08444
9.468 1.08444
9.4692 1.08444
9.4704 1.08444
9.4716 1.08444
9.4728 1.08444
9.474 1.08444
9.4752 1.08444
9.4764 1.08444
9.4776 1.08444
9.4788 1.08444
9.48 1.08444
9.4812 1.08444
9.4824 1.08444
9.4836 1.08444
9.4848 1.08444
9.486 1.08444
9.4872 1.08444
9.4884 1.08444
9.4896 1.08444
9.4908 1.08444
9.492 1.08444
9.4932 1.08444
9.4944 1.08444
9.4956 1.08445
9.4968 1.08445
9.498 1.08445
9.4992 1.08444
9.5004 1.08444
9.5016 1.08445
9.5028 1.08445
9.504 1.08445
9.5052 1.08445
9.5064 1.08445
9.5076 1.08445
9.5088 1.08445
9.51 1.08445
9.5112 1.08445
9.5124 1.08445
9.5136 1.08445
9.5148 1.08445
9.516 1.08445
9.5172 1.08445
9.5184 1.08445
9.5196 1.08445
9.5208 1.08445
9.522 1.08445
9.5232 1.08445
9.5244 1.08445
9.5256 1.08445
9.5268 1.08445
9.528 1.08445
9.5292 1.08445
9.5304 1.08445
9.5316 1.08445
9.5328 1.08445
9.534 1.08445
9.5352 1.08445
9.5364 1.08445
9.5376 1.08445
9.5388 1.08445
9.54 1.08445
9.5412 1.08445
9.5424 1.08445
9.5436 1.08446
9.5448 1.08446
9.546 1.08445
9.5472 1.08445
9.5484 1.08445
9.5496 1.08446
9.5508 1.08446
9.552 1.08446
9.5532 1.08446
9.5544 1.08446
9.5556 1.08446
9.5568 1.08446
9.558 1.08446
9.5592 1.08446
9.5604 1.08446
9.5616 1.08446
9.5628 1.08446
9.564 1.08446
9.5652 1.08446
9.5664 1.08446
9.5676 1.08446
9.5688 1.08446
9.57 1.08446
9.5712 1.08446
9.5724 1.08446
9.5736 1.08446
9.5748 1.08446
9.576 1.08446
9.5772 1.08446
9.5784 1.08446
9.5796 1.08446
9.5808 1.08446
9.582 1.08446
9.5832 1.08446
9.5844 1.08446
9.5856 1.08446
9.5868 1.08446
9.588 1.08446
9.5892 1.08446
9.5904 1.08446
9.5916 1.08447
9.5928 1.08447
9.594 1.08446
9.5952 1.08446
9.5964 1.08446
9.5976 1.08447
9.5988 1.08447
9.6 1.08447
9.6012 1.08447
9.6024 1.08446
9.6036 1.08447
9.6048 1.08447
9.606 1.08447
9.6072 1.08447
9.6084 1.08447
9.6096 1.08447
9.6108 1.08447
9.612 1.08447
9.6132 1.08447
9.6144 1.08447
9.6156 1.08447
9.6168 1.08447
9.618 1.08447
9.6192 1.08447
9.6204 1.08447
9.6216 1.08447
9.6228 1.08447
9.624 1.08447
9.6252 1.08447
9.6264 1.08447
9.6276 1.08447
9.6288 1.08447
9.63 1.08447
9.6312 1.08447
9.6324 1.08447
9.6336 1.08447
9.6348 1.08447
9.636 1.08447
9.6372 1.08447
9.6384 1.08447
9.6396 1.08448
9.6408 1.08447
9.642 1.08447
9.6432 1.08447
9.6444 1.08447
9.6456 1.08448
9.6468 1.08448
9.648 1.08448
9.6492 1.08447
9.6504 1.08447
9.6516 1.08448
9.6528 1.08448
9.654 1.08448
9.6552 1.08448
9.6564 1.08448
9.6576 1.08448
9.6588 1.08448
9.66 1.08448
9.6612 1.08448
9.6624 1.08448
9.6636 1.08448
9.6648 1.08448
9.666 1.08448
9.6672 1.08448
9.6684 1.08448
9.6696 1.08448
9.6708 1.08448
9.672 1.08448
9.6732 1.08448
9.6744 1.08448
9.6756 1.08448
9.6768 1.08448
9.678 1.08448
9.6792 1.08448
9.6804 1.08448
9.6816 1.08448
9.6828 1.08448
9.684 1.08448
9.6852 1.08448
9.6864 1.08448
9.6876 1.08448
9.6888 1.08448
9.69 1.08448
9.6912 1.08448
9.6924 1.08448
9.6936 1.08449
9.6948 1.08449
9.696 1.08448
9.6972 1.08448
9.6984 1.08448
9.6996 1.08449
9.7008 1.08449
9.702 1.08449
9.7032 1.08449
9.7044 1.08448
9.7056 1.08449
9.7068 1.08449
9.708 1.08449
9.7092 1.08449
9.7104 1.08449
9.7116 1.08449
9.7128 1.08449
9.714 1.08449
9.7152 1.08449
9.7164 1.08449
9.7176 1.08449
9.7188 1.08449
9.72 1.08449
9.7212 1.08449
9.7224 1.08449
9.7236 1.08449
9.7248 1.08449
9.726 1.08449
9.7272 1.08449
9.7284 1.08449
9.7296 1.08449
9.7308 1.08449
9.732 1.08449
9.7332 1.08449
9.7344 1.08449
9.7356 1.08449
9.7368 1.08449
9.738 1.08449
9.7392 1.08449
9.7404 1.08449
9.7416 1.08449
9.7428 1.08449
9.744 1.08449
9.7452 1.08449
9.7464 1.08449
9.7476 1.0845
9.7488 1.0845
9.75 1.08449
9.7512 1.08449
9.7524 1.08449
9.7536 1.0845
9.7548 1.0845
9.756 1.0845
9.7572 1.0845
9.7584 1.0845
9.7596 1.0845
9.7608 1.0845
9.762 1.0845
9.7632 1.0845
9.7644 1.0845
9.7656 1.0845
9.7668 1.0845
9.768 1.0845
9.7692 1.0845
9.7704 1.0845
9.7716 1.0845
9.7728 1.0845
9.774 1.0845
9.7752 1.0845
9.7764 1.0845
9.7776 1.0845
9.7788 1.0845
9.78 1.0845
9.7812 1.0845
9.7824 1.0845
9.7836 1.0845
9.7848 1.0845
9.786 1.0845
9.7872 1.0845
9.7884 1.0845
9.7896 1.0845
9.7908 1.0845
9.792 1.0845
9.7932 1.0845
9.7944 1.0845
9.7956 1.08451
9.7968 1.0845
9.798 1.0845
9.7992 1.0845
9.8004 1.0845
9.8016 1.08451
9.8028 1.08451
9.804 1.08451
9.8052 1.0845
9.8064 1.0845
9.8076 1.08451
9.8088 1.08451
9.81 1.08451
9.8112 1.08451
9.8124 1.08451
9.8136 1.08451
9.8148 1.08451
9.816 1.08451
9.8172 1.08451
9.8184 1.08451
9.8196 1.08451
9.8208 1.08451
9.822 1.08451
9.8232 1.08451
9.8244 1.08451
9.8256 1.08451
9.8268 1.08451
9.828 1.08451
9.8292 1.08451
9.8304 1.08451
9.8316 1.08451
9.8328 1.08451
9.834 1.08451
9.8352 1.08451
9.8364 1.08451
9.8376 1.08451
9.8388 1.08451
9.84 1.08451
9.8412 1.08451
9.8424 1.08451
9.8436 1.08451
9.8448 1.08451
9.846 1.08451
9.8472 1.08451
9.8484 1.08451
9.8496 1.08452
9.8508 1.08451
9.852 1.08451
9.8532 1.08451
9.8544 1.08451
9.8556 1.08452
9.8568 1.08452
9.858 1.08452
9.8592 1.08451
9.8604 1.08451
9.8616 1.08452
9.8628 1.08452
9.864 1.08452
9.8652 1.08452
9.8664 1.08452
9.8676 1.08452
9.8688 1.08452
9.87 1.08452
9.8712 1.08452
9.8724 1.08452
9.8736 1.08452
9.8748 1.08452
9.876 1.08452
9.8772 1.08452
9.8784 1.08452
9.8796 1.08452
9.8808 1.08452
9.882 1.08452
9.8832 1.08452
9.8844 1.08452
9.8856 1.08452
9.8868 1.08452
9.888 1.08452
9.8892 1.08452
9.8904 1.08452
9.8916 1.08452
9.8928 1.08452
9.894 1.08452
9.8952 1.08452
9.8964 1.08452
9.8976 1.08452
9.8988 1.08452
9.9 1.08452
9.9012 1.08452
9.9024 1.08452
9.9036 1.08452
9.9048 1.08452
9.906 1.08452
9.9072 1.08452
9.9084 1.08452
9.9096 1.08453
9.9108 1.08453
9.912 1.08453
9.9132 1.08452
9.9144 1.08452
9.9156 1.08453
9.9168 1.08453
9.918 1.08453
9.9192 1.08453
9.9204 1.08453
9.9216 1.08453
9.9228 1.08453
9.924 1.08453
9.9252 1.08453
9.9264 1.08453
9.9276 1.08453
9.9288 1.08453
9.93 1.08453
9.9312 1.08453
9.9324 1.08453
9.9336 1.08453
9.9348 1.08453
9.936 1.08453
9.9372 1.08453
9.9384 1.08453
9.9396 1.08453
9.9408 1.08453
9.942 1.08453
9.9432 1.08453
9.9444 1.08453
9.9456 1.08453
9.9468 1.08453
9.948 1.08453
9.9492 1.08453
9.9504 1.08453
9.9516 1.08453
9.9528 1.08453
9.954 1.08453
9.9552 1.08453
9.9564 1.08453
9.9576 1.08453
9.9588 1.08453
9.96 1.08453
9.9612 1.08453
9.9624 1.08453
9.9636 1.08454
9.9648 1.08454
9.966 1.08453
9.9672 1.08453
9.9684 1.08453
9.9696 1.08454
9.9708 1.08454
9.972 1.08454
9.9732 1.08454
9.9744 1.08454
9.9756 1.08454
9.9768 1.08454
9.978 1.08454
9.9792 1.08454
9.9804 1.08454
9.9816 1.08454
9.9828 1.08454
9.984 1.08454
9.9852 1.08454
9.9864 1.08454
9.9876 1.08454
9.9888 1.08454
9.99 1.08454
9.9912 1.08454
9.9924 1.08454
9.9936 1.08454
9.9948 1.08454
9.996 1.08454
9.9972 1.08454
9.9984 1.08454
9.9996 1.08454
10.0008 1.08454
10.002 1.08454
10.0032 1.08454
10.0044 1.08454
10.0056 1.08454
10.0068 1.08454
10.008 1.08454
10.0092 1.08454
10.0104 1.08454
10.0116 1.08454
10.0128 1.08454
10.014 1.08454
10.0152 1.08454
10.0164 1.08454
10.0176 1.08454
10.0188 1.08454
10.02 1.08454
10.0212 1.08454
10.0224 1.08454
10.0236 1.08454
10.0248 1.08454
10.026 1.08454
10.0272 1.08454
10.0284 1.08454
10.0296 1.08454
10.0308 1.08454
10.032 1.08454
10.0332 1.08454
10.0344 1.08454
10.0356 1.08455
10.0368 1.08454
10.038 1.08454
10.0392 1.08454
10.0404 1.08454
10.0416 1.08455
10.0428 1.08455
10.044 1.08454
10.0452 1.08454
10.0464 1.08454
10.0476 1.08455
10.0488 1.08455
10.05 1.08455
10.0512 1.08454
10.0524 1.08454
10.0536 1.08455
10.0548 1.08455
10.056 1.08455
10.0572 1.08455
10.0584 1.08454
10.0596 1.08455
10.0608 1.08455
10.062 1.08455
10.0632 1.08455
10.0644 1.08455
10.0656 1.08455
10.0668 1.08455
10.068 1.08455
10.0692 1.08455
10.0704 1.08455
10.0716 1.08455
10.0728 1.08455
10.074 1.08455
10.0752 1.08455
10.0764 1.08455
10.0776 1.08455
10.0788 1.08455
10.08 1.08455
10.0812 1.08455
10.0824 1.08455
10.0836 1.08455
10.0848 1.08455
10.086 1.08455
10.0872 1.08455
10.0884 1.08455
10.0896 1.08455
10.0908 1.08455
10.092 1.08455
10.0932 1.08455
10.0944 1.08455
10.0956 1.08455
10.0968 1.08455
10.098 1.08455
10.0992 1.08455
10.1004 1.08455
10.1016 1.08455
10.1028 1.08455
10.104 1.08455
10.1052 1.08455
10.1064 1.08455
10.1076 1.08455
10.1088 1.08455
10.11 1.08455
10.1112 1.08455
10.1124 1.08455
10.1136 1.08455
10.1148 1.08455
10.116 1.08455
10.1172 1.08455
10.1184 1.08455
10.1196 1.08455
10.1208 1.08455
10.122 1.08455
10.1232 1.08455
10.1244 1.08455
10.1256 1.08455
10.1268 1.08455
10.128 1.08455
10.1292 1.08455
10.1304 1.08455
10.1316 1.08455
10.1328 1.08455
10.134 1.08455
10.1352 1.08455
10.1364 1.08455
10.1376 1.08455
10.1388 1.08455
10.14 1.08455
10.1412 1.08455
10.1424 1.08455
10.1436 1.08455
10.1448 1.08455
10.146 1.08455
10.1472 1.08455
10.1484 1.08455
10.1496 1.08456
10.1508 1.08455
10.152 1.08455
10.1532 1.08455
10.1544 1.08455
10.1556 1.08456
10.1568 1.08456
10.158 1.08455
10.1592 1.08455
10.1604 1.08455
10.1616 1.08456
10.1628 1.08456
10.164 1.08456
10.1652 1.08455
10.1664 1.08455
10.1676 1.08456
10.1688 1.08456
10.17 1.08456
10.1712 1.08456
10.1724 1.08455
10.1736 1.08456
10.1748 1.08456
10.176 1.08456
10.1772 1.08456
10.1784 1.08456
10.1796 1.08456
10.1808 1.08456
10.182 1.08456
10.1832 1.08456
10.1844 1.08456
10.1856 1.08456
10.1868 1.08456
10.188 1.08456
10.1892 1.08456
10.1904 1.08456
10.1916 1.08456
10.1928 1.08456
10.194 1.08456
10.1952 1.08456
10.1964 1.08456
10.1976 1.08456
10.1988 1.08456
10.2 1.08456
10.2012 1.08456
10.2024 1.08456
10.2036 1.08456
10.2048 1.08456
10.206 1.08456
10.2072 1.08456
10.2084 1.08456
10.2096 1.08456
10.2108 1.08456
10.212 1.08456
10.2132 1.08456
10.2144 1.08456
10.2156 1.08456
10.2168 1.08456
10.218 1.08456
10.2192 1.08456
10.2204 1.08456
10.2216 1.08456
10.2228 1.08456
10.224 1.08456
10.2252 1.08456
10.2264 1.08456
10.2276 1.08456
10.2288 1.08456
10.23 1.08456
10.2312 1.08456
10.2324 1.08456
10.2336 1.08456
10.2348 1.08456
10.236 1.08456
10.2372 1.08456
10.2384 1.08456
10.2396 1.08456
10.2408 1.08456
10.242 1.08456
10.2432 1.08456
10.2444 1.08456
10.2456 1.08456
10.2468 1.08456
10.248 1.08456
10.2492 1.08456
10.2504 1.08456
10.2516 1.08456
10.2528 1.08456
10.254 1.08456
10.2552 1.08456
10.2564 1.08456
10.2576 1.08456
10.2588 1.08456
10.26 1.08456
10.2612 1.08456
10.2624 1.08456
10.2636 1.08456
10.2648 1.08456
10.266 1.08456
10.2672 1.08456
10.2684 1.08456
10.2696 1.08457
10.2708 1.08456
10.272 1.08456
10.2732 1.08456
10.2744 1.08456
10.2756 1.08457
10.2768 1.08457
10.278 1.08456
10.2792 1.08456
10.2804 1.08456
10.2816 1.08457
10.2828 1.08457
10.284 1.08457
10.2852 1.08456
10.2864 1.08456
10.2876 1.08457
10.2888 1.08457
10.29 1.08457
10.2912 1.08457
10.2924 1.08456
10.2936 1.08457
10.2948 1.08457
10.296 1.08457
10.2972 1.08457
10.2984 1.08457
10.2996 1.08457
10.3008 1.08457
10.302 1.08457
10.3032 1.08457
10.3044 1.08457
10.3056 1.08457
10.3068 1.08457
10.308 1.08457
10.3092 1.08457
10.3104 1.08457
10.3116 1.08457
10.3128 1.08457
10.314 1.08457
10.3152 1.08457
10.3164 1.08457
10.3176 1.08457
10.3188 1.08457
10.32 1.08457
10.3212 1.08457
10.3224 1.08457
10.3236 1.08457
10.3248 1.08457
10.326 1.08457
10.3272 1.08457
10.3284 1.08457
10.3296 1.08457
10.3308 1.08457
10.332 1.08457
10.3332 1.08457
10.3344 1.08457
10.3356 1.08457
10.3368 1.08457
10.338 1.08457
10.3392 1.08457
10.3404 1.08457
10.3416 1.08457
10.3428 1.08457
10.344 1.08457
10.3452 1.08457
10.3464 1.08457
10.3476 1.08457
10.3488 1.08457
10.35 1.08457
10.3512 1.08457
10.3524 1.08457
10.3536 1.08457
10.3548 1.08457
10.356 1.08457
10.3572 1.08457
10.3584 1.08457
10.3596 1.08457
10.3608 1.08457
10.362 1.08457
10.3632 1.08457
10.3644 1.08457
10.3656 1.08457
10.3668 1.08457
10.368 1.08457
10.3692 1.08457
10.3704 1.08457
10.3716 1.08457
10.3728 1.08457
10.374 1.08457
10.3752 1.08457
10.3764 1.08457
10.3776 1.08457
10.3788 1.08457
10.38 1.08457
10.3812 1.08457
10.3824 1.08457
10.3836 1.08457
10.3848 1.08457
10.386 1.08457
10.3872 1.08457
10.3884 1.08457
10.3896 1.08457
10.3908 1.08457
10.392 1.08457
10.3932 1.08457
10.3944 1.08457
10.3956 1.08458
10.3968 1.08457
10.398 1.08457
10.3992 1.08457
10.4004 1.08457
10.4016 1.08458
10.4028 1.08458
10.404 1.08457
10.4052 1.08457
10.4064 1.08457
10.4076 1.08458
10.4088 1.08458
10.41 1.08458
10.4112 1.08457
10.4124 1.08457
10.4136 1.08458
10.4148 1.08458
10.416 1.08458
10.4172 1.08458
10.4184 1.08457
10.4196 1.08458
10.4208 1.08458
10.422 1.08458
10.4232 1.08458
10.4244 1.08458
10.4256 1.08458
10.4268 1.08458
10.428 1.08458
10.4292 1.08458
10.4304 1.08458
10.4316 1.08458
10.4328 1.08458
10.434 1.08458
10.4352 1.08458
10.4364 1.08458
10.4376 1.08458
10.4388 1.08458
10.44 1.08458
10.4412 1.08458
10.4424 1.08458
10.4436 1.08458
10.4448 1.08458
10.446 1.08458
10.4472 1.08458
10.4484 1.08458
10.4496 1.08458
10.4508 1.08458
10.452 1.08458
10.4532 1.08458
10.4544 1.08458
10.4556 1.08458
10.4568 1.08458
10.458 1.08458
10.4592 1.08458
10.4604 1.08458
10.4616 1.08458
10.4628 1.08458
10.464 1.08458
10.4652 1.08458
10.4664 1.08458
10.4676 1.08458
10.4688 1.08458
10.47 1.08458
10.4712 1.08458
10.4724 1.08458
10.4736 1.08458
10.4748 1.08458
10.476 1.08458
10.4772 1.08458
10.4784 1.08458
10.4796 1.08458
10.4808 1.08458
10.482 1.08458
10.4832 1.08458
10.4844 1.08458
10.4856 1.08458
10.4868 1.08458
10.488 1.08458
10.4892 1.08458
10.4904 1.08458
10.4916 1.08458
10.4928 1.08458
10.494 1.08458
10.4952 1.08458
10.4964 1.08458
10.4976 1.08458
10.4988 1.08458
10.5 1.08458
10.5012 1.08458
10.5024 1.08458
10.5036 1.08458
10.5048 1.08458
10.506 1.08458
10.5072 1.08458
10.5084 1.08458
10.5096 1.08458
10.5108 1.08458
10.512 1.08458
10.5132 1.08458
10.5144 1.08458
10.5156 1.08458
10.5168 1.08458
10.518 1.08458
10.5192 1.08458
10.5204 1.08458
10.5216 1.08459
10.5228 1.08458
10.524 1.08458
10.5252 1.08458
10.5264 1.08458
10.5276 1.08459
10.5288 1.08458
10.53 1.08458
10.5312 1.08458
10.5324 1.08458
10.5336 1.08459
10.5348 1.08459
10.536 1.08458
10.5372 1.08458
10.5384 1.08458
10.5396 1.08459
10.5408 1.08459
10.542 1.08459
10.5432 1.08458
10.5444 1.08458
10.5456 1.08459
10.5468 1.08459
10.548 1.08459
10.5492 1.08459
10.5504 1.08458
10.5516 1.08459
10.5528 1.08459
10.554 1.08459
10.5552 1.08459
10.5564 1.08459
10.5576 1.08459
10.5588 1.08459
10.56 1.08459
10.5612 1.08459
10.5624 1.08459
10.5636 1.08459
10.5648 1.08459
10.566 1.08459
10.5672 1.08459
10.5684 1.08459
10.5696 1.08459
10.5708 1.08459
10.572 1.08459
10.5732 1.08459
10.5744 1.08459
10.5756 1.08459
10.5768 1.08459
10.578 1.08459
10.5792 1.08459
10.5804 1.08459
10.5816 1.08459
10.5828 1.08459
10.584 1.08459
10.5852 1.08459
10.5864 1.08459
10.5876 1.08459
10.5888 1.08459
10.59 1.08459
10.5912 1.08459
10.5924 1.08459
10.5936 1.08459
10.5948 1.08459
10.596 1.08459
10.5972 1.08459
10.5984 1.08459
10.5996 1.08459
10.6008 1.08459
10.602 1.08459
10.6032 1.08459
10.6044 1.08459
10.6056 1.08459
10.6068 1.08459
10.608 1.08459
10.6092 1.08459
10.6104 1.08459
10.6116 1.08459
10.6128 1.08459
10.614 1.08459
10.6152 1.08459
10.6164 1.08459
10.6176 1.08459
10.6188 1.08459
10.62 1.08459
10.6212 1.08459
10.6224 1.08459
10.6236 1.08459
10.6248 1.08459
10.626 1.08459
10.6272 1.08459
10.6284 1.08459
10.6296 1.08459
10.6308 1.08459
10.632 1.08459
10.6332 1.08459
10.6344 1.08459
10.6356 1.08459
10.6368 1.08459
10.638 1.08459
10.6392 1.08459
10.6404 1.08459
10.6416 1.08459
10.6428 1.08459
10.644 1.08459
10.6452 1.08459
10.6464 1.08459
10.6476 1.08459
10.6488 1.08459
10.65 1.08459
10.6512 1.08459
10.6524 1.08459
10.6536 1.08459
10.6548 1.08459
10.656 1.08459
10.6572 1.08459
10.6584 1.08459
10.6596 1.0846
10.6608 1.08459
10.662 1.08459
10.6632 1.08459
10.6644 1.08459
10.6656 1.0846
10.6668 1.08459
10.668 1.08459
10.6692 1.08459
10.6704 1.08459
10.6716 1.0846
10.6728 1.0846
10.674 1.08459
10.6752 1.08459
10.6764 1.08459
10.6776 1.0846
10.6788 1.0846
10.68 1.0846
10.6812 1.08459
10.6824 1.08459
10.6836 1.0846
10.6848 1.0846
10.686 1.0846
10.6872 1.0846
10.6884 1.08459
10.6896 1.0846
10.6908 1.0846
10.692 1.0846
10.6932 1.0846
10.6944 1.0846
10.6956 1.0846
10.6968 1.0846
10.698 1.0846
10.6992 1.0846
10.7004 1.0846
10.7016 1.0846
10.7028 1.0846
10.704 1.0846
10.7052 1.0846
10.7064 1.0846
10.7076 1.0846
10.7088 1.0846
10.71 1.0846
10.7112 1.0846
10.7124 1.0846
10.7136 1.0846
10.7148 1.0846
10.716 1.0846
10.7172 1.0846
10.7184 1.0846
10.7196 1.0846
10.7208 1.0846
10.722 1.0846
10.7232 1.0846
10.7244 1.0846
10.7256 1.0846
10.7268 1.0846
10.728 1.0846
10.7292 1.0846
10.7304 1.0846
10.7316 1.0846
10.7328 1.0846
10.734 1.0846
10.7352 1.0846
10.7364 1.0846
10.7376 1.0846
10.7388 1.0846
10.74 1.0846
10.7412 1.0846
10.7424 1.0846
10.7436 1.0846
10.7448 1.0846
10.746 1.0846
10.7472 1.0846
10.7484 1.0846
10.7496 1.0846
10.7508 1.0846
10.752 1.0846
10.7532 1.0846
10.7544 1.0846
10.7556 1.0846
10.7568 1.0846
10.758 1.0846
10.7592 1.0846
10.7604 1.0846
10.7616 1.0846
10.7628 1.0846
10.764 1.0846
10.7652 1.0846
10.7664 1.0846
10.7676 1.0846
10.7688 1.0846
10.77 1.0846
10.7712 1.0846
10.7724 1.0846
10.7736 1.0846
10.7748 1.0846
10.776 1.0846
10.7772 1.0846
10.7784 1.0846
10.7796 1.0846
10.7808 1.0846
10.782 1.0846
10.7832 1.0846
10.7844 1.0846
10.7856 1.0846
10.7868 1.0846
10.788 1.0846
10.7892 1.0846
10.7904 1.0846
10.7916 1.0846
10.7928 1.0846
10.794 1.0846
10.7952 1.0846
10.7964 1.0846
10.7976 1.0846
10.7988 1.0846
10.8 1.0846
10.8012 1.0846
10.8024 1.0846
10.8036 1.08461
10.8048 1.0846
10.806 1.0846
10.8072 1.0846
10.8084 1.0846
10.8096 1.08461
10.8108 1.08461
10.812 1.0846
10.8132 1.0846
10.8144 1.0846
10.8156 1.08461
10.8168 1.08461
10.818 1.0846
10.8192 1.0846
10.8204 1.0846
10.8216 1.08461
10.8228 1.08461
10.824 1.08461
10.8252 1.0846
10.8264 1.0846
10.8276 1.08461
10.8288 1.08461
10.83 1.08461
10.8312 1.08461
10.8324 1.0846
10.8336 1.08461
10.8348 1.08461
10.836 1.08461
10.8372 1.08461
10.8384 1.08461
10.8396 1.08461
10.8408 1.08461
10.842 1.08461
10.8432 1.08461
10.8444 1.08461
10.8456 1.08461
10.8468 1.08461
10.848 1.08461
10.8492 1.08461
10.8504 1.08461
10.8516 1.08461
10.8528 1.08461
10.854 1.08461
10.8552 1.08461
10.8564 1.08461
10.8576 1.08461
10.8588 1.08461
10.86 1.08461
10.8612 1.08461
10.8624 1.08461
10.8636 1.08461
10.8648 1.08461
10.866 1.08461
10.8672 1.08461
10.8684 1.08461
10.8696 1.08461
10.8708 1.08461
10.872 1.08461
10.8732 1.08461
10.8744 1.08461
10.8756 1.08461
10.8768 1.08461
10.878 1.08461
10.8792 1.08461
10.8804 1.08461
10.8816 1.08461
10.8828 1.08461
10.884 1.08461
10.8852 1.08461
10.8864 1.08461
10.8876 1.08461
10.8888 1.08461
10.89 1.08461
10.8912 1.08461
10.8924 1.08461
10.8936 1.08461
10.8948 1.08461
10.896 1.08461
10.8972 1.08461
10.8984 1.08461
10.8996 1.08461
10.9008 1.08461
10.902 1.08461
10.9032 1.08461
10.9044 1.08461
10.9056 1.08461
10.9068 1.08461
10.908 1.08461
10.9092 1.08461
10.9104 1.08461
10.9116 1.08461
10.9128 1.08461
10.914 1.08461
10.9152 1.08461
10.9164 1.08461
10.9176 1.08461
10.9188 1.08461
10.92 1.08461
10.9212 1.08461
10.9224 1.08461
10.9236 1.08461
10.9248 1.08461
10.926 1.08461
10.9272 1.08461
10.9284 1.08461
10.9296 1.08461
10.9308 1.08461
10.932 1.08461
10.9332 1.08461
10.9344 1.08461
10.9356 1.08461
10.9368 1.08461
10.938 1.08461
10.9392 1.08461
10.9404 1.08461
10.9416 1.08461
10.9428 1.08461
10.944 1.08461
10.9452 1.08461
10.9464 1.08461
10.9476 1.08461
10.9488 1.08461
10.95 1.08461
10.9512 1.08461
10.9524 1.08461
10.9536 1.08462
10.9548 1.08461
10.956 1.08461
10.9572 1.08461
10.9584 1.08461
10.9596 1.08462
10.9608 1.08461
10.962 1.08461
10.9632 1.08461
10.9644 1.08461
10.9656 1.08462
10.9668 1.08462
10.968 1.08461
10.9692 1.08461
10.9704 1.08461
10.9716 1.08462
10.9728 1.08462
10.974 1.08462
10.9752 1.08461
10.9764 1.08461
10.9776 1.08462
10.9788 1.08462
10.98 1.08462
10.9812 1.08462
10.9824 1.08461
10.9836 1.08462
10.9848 1.08462
10.986 1.08462
10.9872 1.08462
10.9884 1.08461
10.9896 1.08462
10.9908 1.08462
10.992 1.08462
10.9932 1.08462
10.9944 1.08462
10.9956 1.08462
10.9968 1.08462
10.998 1.08462
10.9992 1.08462
11.0004 1.08462
11.0016 1.08462
11.0028 1.08462
11.004 1.08462
11.0052 1.08462
11.0064 1.08462
11.0076 1.08462
11.0088 1.08462
11.01 1.08462
11.0112 1.08462
11.0124 1.08462
11.0136 1.08462
11.0148 1.08462
11.016 1.08462
11.0172 1.08462
11.0184 1.08462
11.0196 1.08462
11.0208 1.08462
11.022 1.08462
11.0232 1.08462
11.0244 1.08462
11.0256 1.08462
11.0268 1.08462
11.028 1.08462
11.0292 1.08462
11.0304 1.08462
11.0316 1.08462
11.0328 1.08462
11.034 1.08462
11.0352 1.08462
11.0364 1.08462
11.0376 1.08462
11.0388 1.08462
11.04 1.08462
11.0412 1.08462
11.0424 1.08462
11.0436 1.08462
11.0448 1.08462
11.046 1.08462
11.0472 1.08462
11.0484 1.08462
11.0496 1.08462
11.0508 1.08462
11.052 1.08462
11.0532 1.08462
11.0544 1.08462
11.0556 1.08462
11.0568 1.08462
11.058 1.08462
11.0592 1.08462
11.0604 1.08462
11.0616 1.08462
11.0628 1.08462
11.064 1.08462
11.0652 1.08462
11.0664 1.08462
11.0676 1.08462
11.0688 1.08462
11.07 1.08462
11.0712 1.08462
11.0724 1.08462
11.0736 1.08462
11.0748 1.08462
11.076 1.08462
11.0772 1.08462
11.0784 1.08462
11.0796 1.08462
11.0808 1.08462
11.082 1.08462
11.0832 1.08462
11.0844 1.08462
11.0856 1.08462
11.0868 1.08462
11.088 1.08462
11.0892 1.08462
11.0904 1.08462
11.0916 1.08462
11.0928 1.08462
11.094 1.08462
11.0952 1.08462
11.0964 1.08462
11.0976 1.08462
11.0988 1.08462
11.1 1.08462
11.1012 1.08462
11.1024 1.08462
11.1036 1.08462
11.1048 1.08462
11.106 1.08462
11.1072 1.08462
11.1084 1.08462
11.1096 1.08462
11.1108 1.08462
11.112 1.08462
11.1132 1.08462
11.1144 1.08462
11.1156 1.08463
11.1168 1.08462
11.118 1.08462
11.1192 1.08462
11.1204 1.08462
11.1216 1.08463
11.1228 1.08463
11.124 1.08462
11.1252 1.08462
11.1264 1.08462
11.1276 1.08463
11.1288 1.08463
11.13 1.08462
11.1312 1.08462
11.1324 1.08462
11.1336 1.08463
11.1348 1.08463
11.136 1.08463
11.1372 1.08462
11.1384 1.08462
11.1396 1.08463
11.1408 1.08463
11.142 1.08463
11.1432 1.08463
11.1444 1.08462
11.1456 1.08463
11.1468 1.08463
11.148 1.08463
11.1492 1.08463
11.1504 1.08462
11.1516 1.08463
11.1528 1.08463
11.154 1.08463
11.1552 1.08463
11.1564 1.08463
11.1576 1.08463
11.1588 1.08463
11.16 1.08463
11.1612 1.08463
11.1624 1.08463
11.1636 1.08463
11.1648 1.08463
11.166 1.08463
11.1672 1.08463
11.1684 1.08463
11.1696 1.08463
11.1708 1.08463
11.172 1.08463
11.1732 1.08463
11.1744 1.08463
11.1756 1.08463
11.1768 1.08463
11.178 1.08463
11.1792 1.08463
11.1804 1.08463
11.1816 1.08463
11.1828 1.08463
11.184 1.08463
11.1852 1.08463
11.1864 1.08463
11.1876 1.08463
11.1888 1.08463
11.19 1.08463
11.1912 1.08463
11.1924 1.08463
11.1936 1.08463
11.1948 1.08463
11.196 1.08463
11.1972 1.08463
11.1984 1.08463
11.1996 1.08463
11.2008 1.08463
11.202 1.08463
11.2032 1.08463
11.2044 1.08463
11.2056 1.08463
11.2068 1.08463
11.208 1.08463
11.2092 1.08463
11.2104 1.08463
11.2116 1.08463
11.2128 1.08463
11.214 1.08463
11.2152 1.08463
11.2164 1.08463
11.2176 1.08463
11.2188 1.08463
11.22 1.08463
11.2212 1.08463
11.2224 1.08463
11.2236 1.08463
11.2248 1.08463
11.226 1.08463
11.2272 1.08463
11.2284 1.08463
11.2296 1.08463
11.2308 1.08463
11.232 1.08463
11.2332 1.08463
11.2344 1.08463
11.2356 1.08463
11.2368 1.08463
11.238 1.08463
11.2392 1.08463
11.2404 1.08463
11.2416 1.08463
11.2428 1.08463
11.244 1.08463
11.2452 1.08463
11.2464 1.08463
11.2476 1.08463
11.2488 1.08463
11.25 1.08463
11.2512 1.08463
11.2524 1.08463
11.2536 1.08463
11.2548 1.08463
11.256 1.08463
11.2572 1.08463
11.2584 1.08463
11.2596 1.08463
11.2608 1.08463
11.262 1.08463
11.2632 1.08463
11.2644 1.08463
11.2656 1.08463
11.2668 1.08463
11.268 1.08463
11.2692 1.08463
11.2704 1.08463
11.2716 1.08463
11.2728 1.08463
11.274 1.08463
11.2752 1.08463
11.2764 1.08463
11.2776 1.08463
11.2788 1.08463
11.28 1.08463
11.2812 1.08463
11.2824 1.08463
11.2836 1.08464
11.2848 1.08463
11.286 1.08463
11.2872 1.08463
11.2884 1.08463
11.2896 1.08464
11.2908 1.08463
11.292 1.08463
11.2932 1.08463
11.2944 1.08463
11.2956 1.08464
11.2968 1.08464
11.298 1.08463
11.2992 1.08463
11.3004 1.08463
11.3016 1.08464
11.3028 1.08464
11.304 1.08464
11.3052 1.08463
11.3064 1.08463
11.3076 1.08464
11.3088 1.08464
11.31 1.08464
11.3112 1.08463
11.3124 1.08463
11.3136 1.08464
11.3148 1.08464
11.316 1.08464
11.3172 1.08464
11.3184 1.08463
11.3196 1.08464
11.3208 1.08464
11.322 1.08464
11.3232 1.08464
11.3244 1.08464
11.3256 1.08464
11.3268 1.08464
11.328 1.08464
11.3292 1.08464
11.3304 1.08464
11.3316 1.08464
11.3328 1.08464
11.334 1.08464
11.3352 1.08464
11.3364 1.08464
11.3376 1.08464
11.3388 1.08464
11.34 1.08464
11.3412 1.08464
11.3424 1.08464
11.3436 1.08464
11.3448 1.08464
11.346 1.08464
11.3472 1.08464
11.3484 1.08464
11.3496 1.08464
11.3508 1.08464
11.352 1.08464
11.3532 1.08464
11.3544 1.08464
11.3556 1.08464
11.3568 1.08464
11.358 1.08464
11.3592 1.08464
11.3604 1.08464
11.3616 1.08464
11.3628 1.08464
11.364 1.08464
11.3652 1.08464
11.3664 1.08464
11.3676 1.08464
11.3688 1.08464
11.37 1.08464
11.3712 1.08464
11.3724 1.08464
11.3736 1.08464
11.3748 1.08464
11.376 1.08464
11.3772 1.08464
11.3784 1.08464
11.3796 1.08464
11.3808 1.08464
11.382 1.08464
11.3832 1.08464
11.3844 1.08464
11.3856 1.08464
11.3868 1.08464
11.388 1.08464
11.3892 1.08464
11.3904 1.08464
11.3916 1.08464
11.3928 1.08464
11.394 1.08464
11.3952 1.08464
11.3964 1.08464
11.3976 1.08464
11.3988 1.08464
11.4 1.08464
11.4012 1.08464
11.4024 1.08464
11.4036 1.08464
11.4048 1.08464
11.406 1.08464
11.4072 1.08464
11.4084 1.08464
11.4096 1.08464
11.4108 1.08464
11.412 1.08464
11.4132 1.08464
11.4144 1.08464
11.4156 1.08464
11.4168 1.08464
11.418 1.08464
11.4192 1.08464
11.4204 1.08464
11.4216 1.08464
11.4228 1.08464
11.424 1.08464
11.4252 1.08464
11.4264 1.08464
11.4276 1.08464
11.4288 1.08464
11.43 1.08464
11.4312 1.08464
11.4324 1.08464
11.4336 1.08464
11.4348 1.08464
11.436 1.08464
11.4372 1.08464
11.4384 1.08464
11.4396 1.08464
11.4408 1.08464
11.442 1.08464
11.4432 1.08464
11.4444 1.08464
11.4456 1.08464
11.4468 1.08464
11.448 1.08464
11.4492 1.08464
11.4504 1.08464
11.4516 1.08464
11.4528 1.08464
11.454 1.08464
11.4552 1.08464
11.4564 1.08464
11.4576 1.08464
11.4588 1.08464
11.46 1.08464
11.4612 1.08464
11.4624 1.08464
11.4636 1.08464
11.4648 1.08464
11.466 1.08464
11.4672 1.08464
11.4684 1.08464
11.4696 1.08465
11.4708 1.08464
11.472 1.08464
11.4732 1.08464
11.4744 1.08464
11.4756 1.08465
11.4768 1.08465
11.478 1.08464
11.4792 1.08464
11.4804 1.08464
11.4816 1.08465
11.4828 1.08465
11.484 1.08464
11.4852 1.08464
11.4864 1.08464
11.4876 1.08465
11.4888 1.08465
11.49 1.08465
11.4912 1.08464
11.4924 1.08464
11.4936 1.08465
11.4948 1.08465
11.496 1.08465
11.4972 1.08465
11.4984 1.08464
11.4996 1.08465
11.5008 1.08465
11.502 1.08465
11.5032 1.08465
11.5044 1.08464
11.5056 1.08465
11.5068 1.08465
11.508 1.08465
11.5092 1.08465
11.5104 1.08465
11.5116 1.08465
11.5128 1.08465
11.514 1.08465
11.5152 1.08465
11.5164 1.08465
11.5176 1.08465
11.5188 1.08465
11.52 1.08465
11.5212 1.08465
11.5224 1.08465
11.5236 1.08465
11.5248 1.08465
11.526 1.08465
11.5272 1.08465
11.5284 1.08465
11.5296 1.08465
11.5308 1.08465
11.532 1.08465
11.5332 1.08465
11.5344 1.08465
11.5356 1.08465
11.5368 1.08465
11.538 1.08465
11.5392 1.08465
11.5404 1.08465
11.5416 1.08465
11.5428 1.08465
11.544 1.08465
11.5452 1.08465
11.5464 1.08465
11.5476 1.08465
11.5488 1.08465
11.55 1.08465
11.5512 1.08465
11.5524 1.08465
11.5536 1.08465
11.5548 1.08465
11.556 1.08465
11.5572 1.08465
11.5584 1.08465
11.5596 1.08465
11.5608 1.08465
11.562 1.08465
11.5632 1.08465
11.5644 1.08465
11.5656 1.08465
11.5668 1.08465
11.568 1.08465
11.5692 1.08465
11.5704 1.08465
11.5716 1.08465
11.5728 1.08465
11.574 1.08465
11.5752 1.08465
11.5764 1.08465
11.5776 1.08465
11.5788 1.08465
11.58 1.08465
11.5812 1.08465
11.5824 1.08465
11.5836 1.08465
11.5848 1.08465
11.586 1.08465
11.5872 1.08465
11.5884 1.08465
11.5896 1.08465
11.5908 1.08465
11.592 1.08465
11.5932 1.08465
11.5944 1.08465
11.5956 1.08465
11.5968 1.08465
11.598 1.08465
11.5992 1.08465
11.6004 1.08465
11.6016 1.08465
11.6028 1.08465
11.604 1.08465
11.6052 1.08465
11.6064 1.08465
11.6076 1.08465
11.6088 1.08465
11.61 1.08465
11.6112 1.08465
11.6124 1.08465
11.6136 1.08465
11.6148 1.08465
11.616 1.08465
11.6172 1.08465
11.6184 1.08465
11.6196 1.08465
11.6208 1.08465
11.622 1.08465
11.6232 1.08465
11.6244 1.08465
11.6256 1.08465
11.6268 1.08465
11.628 1.08465
11.6292 1.08465
11.6304 1.08465
11.6316 1.08465
11.6328 1.08465
11.634 1.08465
11.6352 1.08465
11.6364 1.08465
11.6376 1.08465
11.6388 1.08465
11.64 1.08465
11.6412 1.08465
11.6424 1.08465
11.6436 1.08465
11.6448 1.08465
11.646 1.08465
11.6472 1.08465
11.6484 1.08465
11.6496 1.08465
11.6508 1.08465
11.652 1.08465
11.6532 1.08465
11.6544 1.08465
11.6556 1.08465
11.6568 1.08465
11.658 1.08465
11.6592 1.08465
11.6604 1.08465
11.6616 1.08466
11.6628 1.08465
11.664 1.08465
11.6652 1.08465
11.6664 1.08465
11.6676 1.08466
11.6688 1.08465
11.67 1.08465
11.6712 1.08465
11.6724 1.08465
11.6736 1.08466
11.6748 1.08466
11.676 1.08465
11.6772 1.08465
11.6784 1.08465
11.6796 1.08466
11.6808 1.08466
11.682 1.08466
11.6832 1.08465
11.6844 1.08465
11.6856 1.08466
11.6868 1.08466
11.688 1.08466
11.6892 1.08465
11.6904 1.08465
11.6916 1.08466
11.6928 1.08466
11.694 1.08466
11.6952 1.08466
11.6964 1.08465
11.6976 1.08466
11.6988 1.08466
11.7 1.08466
11.7012 1.08466
11.7024 1.08466
11.7036 1.08466
11.7048 1.08466
11.706 1.08466
11.7072 1.08466
11.7084 1.08466
11.7096 1.08466
11.7108 1.08466
11.712 1.08466
11.7132 1.08466
11.7144 1.08466
11.7156 1.08466
11.7168 1.08466
11.718 1.08466
11.7192 1.08466
11.7204 1.08466
11.7216 1.08466
11.7228 1.08466
11.724 1.08466
11.7252 1.08466
11.7264 1.08466
11.7276 1.08466
11.7288 1.08466
11.73 1.08466
11.7312 1.08466
11.7324 1.08466
11.7336 1.08466
11.7348 1.08466
11.736 1.08466
11.7372 1.08466
11.7384 1.08466
11.7396 1.08466
11.7408 1.08466
11.742 1.08466
11.7432 1.08466
11.7444 1.08466
11.7456 1.08466
11.7468 1.08466
11.748 1.08466
11.7492 1.08466
11.7504 1.08466
11.7516 1.08466
11.7528 1.08466
11.754 1.08466
11.7552 1.08466
11.7564 1.08466
11.7576 1.08466
11.7588 1.08466
11.76 1.08466
11.7612 1.08466
11.7624 1.08466
11.7636 1.08466
11.7648 1.08466
11.766 1.08466
11.7672 1.08466
11.7684 1.08466
11.7696 1.08466
11.7708 1.08466
11.772 1.08466
11.7732 1.08466
11.7744 1.08466
11.7756 1.08466
11.7768 1.08466
11.778 1.08466
11.7792 1.08466
11.7804 1.08466
11.7816 1.08466
11.7828 1.08466
11.784 1.08466
11.7852 1.08466
11.7864 1.08466
11.7876 1.08466
11.7888 1.08466
11.79 1.08466
11.7912 1.08466
11.7924 1.08466
11.7936 1.08466
11.7948 1.08466
11.796 1.08466
11.7972 1.08466
11.7984 1.08466
11.7996 1.08466
11.8008 1.08466
11.802 1.08466
11.8032 1.08466
11.8044 1.08466
11.8056 1.08466
11.8068 1.08466
11.808 1.08466
11.8092 1.08466
11.8104 1.08466
11.8116 1.08466
11.8128 1.08466
11.814 1.08466
11.8152 1.08466
11.8164 1.08466
11.8176 1.08466
11.8188 1.08466
11.82 1.08466
11.8212 1.08466
11.8224 1.08466
11.8236 1.08466
11.8248 1.08466
11.826 1.08466
11.8272 1.08466
11.8284 1.08466
11.8296 1.08466
11.8308 1.08466
11.832 1.08466
11.8332 1.08466
11.8344 1.08466
11.8356 1.08466
11.8368 1.08466
11.838 1.08466
11.8392 1.08466
11.8404 1.08466
11.8416 1.08466
11.8428 1.08466
11.844 1.08466
11.8452 1.08466
11.8464 1.08466
11.8476 1.08466
11.8488 1.08466
11.85 1.08466
11.8512 1.08466
11.8524 1.08466
11.8536 1.08466
11.8548 1.08466
11.856 1.08466
11.8572 1.08466
11.8584 1.08466
11.8596 1.08466
11.8608 1.08466
11.862 1.08466
11.8632 1.08466
11.8644 1.08466
11.8656 1.08466
11.8668 1.08466
11.868 1.08466
11.8692 1.08466
11.8704 1.08466
11.8716 1.08467
11.8728 1.08466
11.874 1.08466
11.8752 1.08466
11.8764 1.08466
11.8776 1.08467
11.8788 1.08467
11.88 1.08466
11.8812 1.08466
11.8824 1.08466
11.8836 1.08467
11.8848 1.08467
11.886 1.08466
11.8872 1.08466
11.8884 1.08466
11.8896 1.08467
11.8908 1.08467
11.892 1.08466
11.8932 1.08466
11.8944 1.08466
11.8956 1.08467
11.8968 1.08467
11.898 1.08467
11.8992 1.08466
11.9004 1.08466
11.9016 1.08467
11.9028 1.08467
11.904 1.08467
11.9052 1.08467
11.9064 1.08466
11.9076 1.08467
11.9088 1.08467
11.91 1.08467
11.9112 1.08467
11.9124 1.08466
11.9136 1.08467
11.9148 1.08467
11.916 1.08467
11.9172 1.08467
11.9184 1.08467
11.9196 1.08467
11.9208 1.08467
11.922 1.08467
11.9232 1.08467
11.9244 1.08467
11.9256 1.08467
11.9268 1.08467
11.928 1.08467
11.9292 1.08467
11.9304 1.08467
11.9316 1.08467
11.9328 1.08467
11.934 1.08467
11.9352 1.08467
11.9364 1.08467
11.9376 1.08467
11.9388 1.08467
11.94 1.08467
11.9412 1.08467
11.9424 1.08467
11.9436 1.08467
11.9448 1.08467
11.946 1.08467
11.9472 1.08467
11.9484 1.08467
11.9496 1.08467
11.9508 1.08467
11.952 1.08467
11.9532 1.08467
11.9544 1.08467
11.9556 1.08467
11.9568 1.08467
11.958 1.08467
11.9592 1.08467
11.9604 1.08467
11.9616 1.08467
11.9628 1.08467
11.964 1.08467
11.9652 1.08467
11.9664 1.08467
11.9676 1.08467
11.9688 1.08467
11.97 1.08467
11.9712 1.08467
11.9724 1.08467
11.9736 1.08467
11.9748 1.08467
11.976 1.08467
11.9772 1.08467
11.9784 1.08467
11.9796 1.08467
11.9808 1.08467
11.982 1.08467
11.9832 1.08467
11.9844 1.08467
11.9856 1.08467
11.9868 1.08467
11.988 1.08467
11.9892 1.08467
11.9904 1.08467
11.9916 1.08467
11.9928 1.08467
11.994 1.08467
11.9952 1.08467
11.9964 1.08467
11.9976 1.08467
11.9988 1.08467
12 1.08467


==> anc/DayaBay_DetectorModel_Gamma_ScintNL.txt <==
# The relationship of Edep and Evis for gamma in the Daya Bay detector.
# The first colume is the deposit energy (Edep), and the second colume is the ratio of Evis/Edep.
# The Evis is defined to be proportional to the total detectable light, and is anchored at the neutron capture on 
# gadolinium (gammas with a total mean energy of 8.05 MeV).

Edep	Evis/Edep
0.2 	0.80237
0.3 	0.852893
0.4 	0.887144
0.5 	0.911813
0.6 	0.930847
0.7 	0.946053
0.8 	0.958339
0.9 	0.968571
1 	0.977389
2 	1.02374
3 	1.04236
4 	1.05229
5 	1.05855
6 	1.06265
7 	1.06567
8 	1.06794
9 	1.06973
10 	1.07115


==> anc/DayaBay_DetectorModel_Positron_ScintNL.txt <==
# The relationship of Edep and Evis for positrons in the Daya Bay detector.
# The first colume is the deposit energy (Edep), and the second colume is the ratio of Evis/Edep.
# The Evis is defined to be proportional to the total detectable light, and is anchored at the neutron capture on 
# gadolinium (gammas with a total mean energy of 8.05 MeV).

Edep	Evis/Edep
1.022 0.914396
1.034 0.911677
1.046 0.911492
1.058 0.911947
1.07 0.912695
1.082 0.913603
1.094 0.914611
1.106 0.915681
1.118 0.916792
1.13 0.917925
1.142 0.919066
1.154 0.920213
1.166 0.921367
1.178 0.922524
1.19 0.923675
1.202 0.924818
1.214 0.925967
1.226 0.92712
1.238 0.928285
1.25 0.929451
1.262 0.930609
1.274 0.931771
1.286 0.932922
1.298 0.934066
1.31 0.935208
1.322 0.93634
1.334 0.937463
1.346 0.938573
1.358 0.939674
1.37 0.940771
1.382 0.941858
1.394 0.942936
1.406 0.943996
1.418 0.94504
1.43 0.94608
1.442 0.947112
1.454 0.948145
1.466 0.949162
1.478 0.950163
1.49 0.951149
1.502 0.95212
1.514 0.953092
1.526 0.954045
1.538 0.954976
1.55 0.955916
1.562 0.956854
1.574 0.957763
1.586 0.958654
1.598 0.959525
1.61 0.960416
1.622 0.961311
1.634 0.962178
1.646 0.96303
1.658 0.963864
1.67 0.964692
1.682 0.965511
1.694 0.966332
1.706 0.967144
1.718 0.967946
1.73 0.968725
1.742 0.969486
1.754 0.970267
1.766 0.971031
1.778 0.971775
1.79 0.972504
1.802 0.973222
1.814 0.973936
1.826 0.97465
1.838 0.975375
1.85 0.976098
1.862 0.976816
1.874 0.977462
1.886 0.978112
1.898 0.97878
1.91 0.979444
1.922 0.980103
1.934 0.980767
1.946 0.981411
1.958 0.982026
1.97 0.982678
1.982 0.983346
1.994 0.983928
2.006 0.984514
2.018 0.985114
2.03 0.985707
2.042 0.986295
2.054 0.986875
2.066 0.987449
2.078 0.988017
2.09 0.988578
2.102 0.989132
2.114 0.989681
2.126 0.990225
2.138 0.990768
2.15 0.991305
2.162 0.991836
2.174 0.992361
2.186 0.99288
2.198 0.993394
2.21 0.993902
2.222 0.994405
2.234 0.994903
2.246 0.995395
2.258 0.995882
2.27 0.996365
2.282 0.996842
2.294 0.997314
2.306 0.997782
2.318 0.998245
2.33 0.998707
2.342 0.999166
2.354 0.999621
2.366 1.00007
2.378 1.00052
2.39 1.00096
2.402 1.0014
2.414 1.00183
2.426 1.00226
2.438 1.00268
2.45 1.0031
2.462 1.00351
2.474 1.00392
2.486 1.00433
2.498 1.00473
2.51 1.00513
2.522 1.00552
2.534 1.00591
2.546 1.00629
2.558 1.00668
2.57 1.00705
2.582 1.00743
2.594 1.0078
2.606 1.00817
2.618 1.00853
2.63 1.0089
2.642 1.00927
2.654 1.00963
2.666 1.00999
2.678 1.01035
2.69 1.0107
2.702 1.01105
2.714 1.0114
2.726 1.01174
2.738 1.01208
2.75 1.01241
2.762 1.01274
2.774 1.01306
2.786 1.01338
2.798 1.0137
2.81 1.01402
2.822 1.01433
2.834 1.01465
2.846 1.01496
2.858 1.01526
2.87 1.01557
2.882 1.01587
2.894 1.01617
2.906 1.01647
2.918 1.01676
2.93 1.01706
2.942 1.01736
2.954 1.01766
2.966 1.01795
2.978 1.01825
2.99 1.01854
3.002 1.01882
3.014 1.01911
3.026 1.01939
3.038 1.01966
3.05 1.01994
3.062 1.0202
3.074 1.02047
3.086 1.02074
3.098 1.021
3.11 1.02126
3.122 1.02152
3.134 1.02178
3.146 1.02204
3.158 1.02229
3.17 1.02254
3.182 1.02279
3.194 1.02304
3.206 1.02329
3.218 1.02353
3.23 1.02377
3.242 1.02401
3.254 1.02425
3.266 1.02449
3.278 1.02472
3.29 1.02495
3.302 1.02518
3.314 1.02541
3.326 1.02564
3.338 1.02587
3.35 1.02609
3.362 1.02631
3.374 1.02654
3.386 1.02676
3.398 1.02697
3.41 1.02719
3.422 1.02741
3.434 1.02762
3.446 1.02784
3.458 1.02806
3.47 1.02827
3.482 1.02848
3.494 1.02869
3.506 1.0289
3.518 1.02911
3.53 1.02931
3.542 1.02952
3.554 1.02972
3.566 1.02993
3.578 1.03013
3.59 1.03033
3.602 1.03052
3.614 1.03072
3.626 1.03091
3.638 1.03111
3.65 1.03129
3.662 1.03148
3.674 1.03167
3.686 1.03185
3.698 1.03204
3.71 1.03222
3.722 1.0324
3.734 1.03258
3.746 1.03276
3.758 1.03294
3.77 1.03312
3.782 1.03329
3.794 1.03347
3.806 1.03364
3.818 1.03382
3.83 1.03399
3.842 1.03416
3.854 1.03434
3.866 1.03451
3.878 1.03468
3.89 1.03485
3.902 1.03502
3.914 1.03518
3.926 1.03535
3.938 1.03552
3.95 1.03568
3.962 1.03584
3.974 1.03601
3.986 1.03617
3.998 1.03633
4.01 1.03649
4.022 1.03664
4.034 1.0368
4.046 1.03695
4.058 1.03711
4.07 1.03726
4.082 1.03741
4.094 1.03756
4.106 1.03771
4.118 1.03786
4.13 1.038
4.142 1.03815
4.154 1.0383
4.166 1.03844
4.178 1.03858
4.19 1.03873
4.202 1.03887
4.214 1.03901
4.226 1.03915
4.238 1.03929
4.25 1.03943
4.262 1.03957
4.274 1.0397
4.286 1.03984
4.298 1.03998
4.31 1.04011
4.322 1.04024
4.334 1.04038
4.346 1.04051
4.358 1.04064
4.37 1.04077
4.382 1.0409
4.394 1.04103
4.406 1.04116
4.418 1.04129
4.43 1.04142
4.442 1.04154
4.454 1.04166
4.466 1.04178
4.478 1.04191
4.49 1.04203
4.502 1.04215
4.514 1.04227
4.526 1.04239
4.538 1.0425
4.55 1.04262
4.562 1.04274
4.574 1.04286
4.586 1.04297
4.598 1.04309
4.61 1.0432
4.622 1.04331
4.634 1.04343
4.646 1.04355
4.658 1.04367
4.67 1.04379
4.682 1.04391
4.694 1.04403
4.706 1.04414
4.718 1.04426
4.73 1.04437
4.742 1.04449
4.754 1.0446
4.766 1.04472
4.778 1.04483
4.79 1.04494
4.802 1.04505
4.814 1.04517
4.826 1.04528
4.838 1.04538
4.85 1.04549
4.862 1.0456
4.874 1.04571
4.886 1.04581
4.898 1.04592
4.91 1.04602
4.922 1.04613
4.934 1.04623
4.946 1.04634
4.958 1.04644
4.97 1.04654
4.982 1.04665
4.994 1.04675
5.006 1.04685
5.018 1.04695
5.03 1.04705
5.042 1.04715
5.054 1.04725
5.066 1.04734
5.078 1.04744
5.09 1.04754
5.102 1.04763
5.114 1.04773
5.126 1.04783
5.138 1.04792
5.15 1.04802
5.162 1.04811
5.174 1.0482
5.186 1.0483
5.198 1.04839
5.21 1.04848
5.222 1.04857
5.234 1.04867
5.246 1.04876
5.258 1.04885
5.27 1.04894
5.282 1.04903
5.294 1.04912
5.306 1.04921
5.318 1.0493
5.33 1.04938
5.342 1.04947
5.354 1.04956
5.366 1.04965
5.378 1.04973
5.39 1.04982
5.402 1.0499
5.414 1.04999
5.426 1.05008
5.438 1.05016
5.45 1.05024
5.462 1.05033
5.474 1.05041
5.486 1.0505
5.498 1.05058
5.51 1.05066
5.522 1.05074
5.534 1.05082
5.546 1.0509
5.558 1.05098
5.57 1.05106
5.582 1.05113
5.594 1.05121
5.606 1.05129
5.618 1.05136
5.63 1.05144
5.642 1.05152
5.654 1.05159
5.666 1.05167
5.678 1.05174
5.69 1.05182
5.702 1.05189
5.714 1.05197
5.726 1.05204
5.738 1.05211
5.75 1.05219
5.762 1.05226
5.774 1.05233
5.786 1.0524
5.798 1.05247
5.81 1.05255
5.822 1.05262
5.834 1.05269
5.846 1.05276
5.858 1.05283
5.87 1.0529
5.882 1.05297
5.894 1.05304
5.906 1.05311
5.918 1.05318
5.93 1.05324
5.942 1.05331
5.954 1.05338
5.966 1.05345
5.978 1.05352
5.99 1.05358
6.002 1.05365
6.014 1.05372
6.026 1.05378
6.038 1.05385
6.05 1.05392
6.062 1.05399
6.074 1.05405
6.086 1.05412
6.098 1.05418
6.11 1.05425
6.122 1.05432
6.134 1.05438
6.146 1.05445
6.158 1.05451
6.17 1.05458
6.182 1.05464
6.194 1.0547
6.206 1.05477
6.218 1.05483
6.23 1.05489
6.242 1.05496
6.254 1.05502
6.266 1.05508
6.278 1.05515
6.29 1.05521
6.302 1.05527
6.314 1.05533
6.326 1.05539
6.338 1.05545
6.35 1.05551
6.362 1.05557
6.374 1.05563
6.386 1.05569
6.398 1.05575
6.41 1.05581
6.422 1.05587
6.434 1.05593
6.446 1.05599
6.458 1.05605
6.47 1.05611
6.482 1.05617
6.494 1.05623
6.506 1.05628
6.518 1.05634
6.53 1.0564
6.542 1.05646
6.554 1.05651
6.566 1.05657
6.578 1.05663
6.59 1.05668
6.602 1.05674
6.614 1.0568
6.626 1.05685
6.638 1.05691
6.65 1.05696
6.662 1.05702
6.674 1.05708
6.686 1.05713
6.698 1.05719
6.71 1.05724
6.722 1.05729
6.734 1.05735
6.746 1.0574
6.758 1.05746
6.77 1.05751
6.782 1.05756
6.794 1.05762
6.806 1.05767
6.818 1.05772
6.83 1.05778
6.842 1.05783
6.854 1.05788
6.866 1.05793
6.878 1.05798
6.89 1.05804
6.902 1.05809
6.914 1.05814
6.926 1.05819
6.938 1.05824
6.95 1.05829
6.962 1.05834
6.974 1.05839
6.986 1.05844
6.998 1.05849
7.01 1.05854
7.022 1.05859
7.034 1.05864
7.046 1.05869
7.058 1.05874
7.07 1.05879
7.082 1.05883
7.094 1.05888
7.106 1.05893
7.118 1.05898
7.13 1.05902
7.142 1.05907
7.154 1.05912
7.166 1.05916
7.178 1.05921
7.19 1.05926
7.202 1.0593
7.214 1.05935
7.226 1.0594
7.238 1.05944
7.25 1.05949
7.262 1.05953
7.274 1.05958
7.286 1.05962
7.298 1.05967
7.31 1.05971
7.322 1.05976
7.334 1.0598
7.346 1.05985
7.358 1.05989
7.37 1.05993
7.382 1.05998
7.394 1.06002
7.406 1.06007
7.418 1.06011
7.43 1.06015
7.442 1.0602
7.454 1.06024
7.466 1.06028
7.478 1.06032
7.49 1.06037
7.502 1.06041
7.514 1.06045
7.526 1.06049
7.538 1.06054
7.55 1.06058
7.562 1.06062
7.574 1.06066
7.586 1.0607
7.598 1.06074
7.61 1.06079
7.622 1.06083
7.634 1.06087
7.646 1.06091
7.658 1.06095
7.67 1.06099
7.682 1.06103
7.694 1.06107
7.706 1.06111
7.718 1.06115
7.73 1.06119
7.742 1.06123
7.754 1.06127
7.766 1.06131
7.778 1.06135
7.79 1.06139
7.802 1.06143
7.814 1.06147
7.826 1.06151
7.838 1.06155
7.85 1.06158
7.862 1.06162
7.874 1.06166
7.886 1.0617
7.898 1.06174
7.91 1.06178
7.922 1.06181
7.934 1.06185
7.946 1.06189
7.958 1.06193
7.97 1.06196
7.982 1.062
7.994 1.06204
8.006 1.06208
8.018 1.06211
8.03 1.06215
8.042 1.06219
8.054 1.06222
8.066 1.06226
8.078 1.0623
8.09 1.06233
8.102 1.06237
8.114 1.06241
8.126 1.06244
8.138 1.06248
8.15 1.06252
8.162 1.06255
8.174 1.06259
8.186 1.06262
8.198 1.06266
8.21 1.06269
8.222 1.06273
8.234 1.06276
8.246 1.0628
8.258 1.06283
8.27 1.06287
8.282 1.0629
8.294 1.06294
8.306 1.06297
8.318 1.06301
8.33 1.06304
8.342 1.06308
8.354 1.06311
8.366 1.06315
8.378 1.06318
8.39 1.06321
8.402 1.06325
8.414 1.06328
8.426 1.06331
8.438 1.06335
8.45 1.06338
8.462 1.06342
8.474 1.06345
8.486 1.06348
8.498 1.06351
8.51 1.06355
8.522 1.06358
8.534 1.06361
8.546 1.06365
8.558 1.06368
8.57 1.06371
8.582 1.06374
8.594 1.06378
8.606 1.06381
8.618 1.06384
8.63 1.06387
8.642 1.0639
8.654 1.06394
8.666 1.06397
8.678 1.064
8.69 1.06403
8.702 1.06406
8.714 1.06409
8.726 1.06412
8.738 1.06416
8.75 1.06419
8.762 1.06422
8.774 1.06425
8.786 1.06428
8.798 1.06431
8.81 1.06434
8.822 1.06437
8.834 1.0644
8.846 1.06443
8.858 1.06446
8.87 1.06449
8.882 1.06452
8.894 1.06455
8.906 1.06458
8.918 1.06461
8.93 1.06464
8.942 1.06467
8.954 1.0647
8.966 1.06473
8.978 1.06476
8.99 1.06479
9.002 1.06482
9.014 1.06485
9.026 1.06488
9.038 1.06491
9.05 1.06493
9.062 1.06496
9.074 1.06499
9.086 1.06502
9.098 1.06505
9.11 1.06508
9.122 1.0651
9.134 1.06513
9.146 1.06516
9.158 1.06519
9.17 1.06521
9.182 1.06524
9.194 1.06527
9.206 1.0653
9.218 1.06532
9.23 1.06535
9.242 1.06538
9.254 1.0654
9.266 1.06543
9.278 1.06546
9.29 1.06549
9.302 1.06551
9.314 1.06554
9.326 1.06557
9.338 1.06559
9.35 1.06562
9.362 1.06565
9.374 1.06567
9.386 1.0657
9.398 1.06572
9.41 1.06575
9.422 1.06578
9.434 1.0658
9.446 1.06583
9.458 1.06585
9.47 1.06588
9.482 1.06591
9.494 1.06593
9.506 1.06596
9.518 1.06598
9.53 1.06601
9.542 1.06603
9.554 1.06606
9.566 1.06608
9.578 1.06611
9.59 1.06613
9.602 1.06616
9.614 1.06618
9.626 1.06621
9.638 1.06623
9.65 1.06626
9.662 1.06628
9.674 1.06631
9.686 1.06633
9.698 1.06636
9.71 1.06638
9.722 1.06641
9.734 1.06643
9.746 1.06646
9.758 1.06648
9.77 1.0665
9.782 1.06653
9.794 1.06655
9.806 1.06658
9.818 1.0666
9.83 1.06662
9.842 1.06665
9.854 1.06667
9.866 1.0667
9.878 1.06672
9.89 1.06674
9.902 1.06677
9.914 1.06679
9.926 1.06681
9.938 1.06684
9.95 1.06686
9.962 1.06688
9.974 1.06691
9.986 1.06693
9.998 1.06695
10.01 1.06698
10.022 1.067
10.034 1.06702
10.046 1.06704
10.058 1.06707
10.07 1.06709
10.082 1.06711
10.094 1.06714
10.106 1.06716
10.118 1.06718
10.13 1.06721
10.142 1.06723
10.154 1.06725
10.166 1.06727
10.178 1.0673
10.19 1.06732
10.202 1.06734
10.214 1.06736
10.226 1.06739
10.238 1.06741
10.25 1.06743
10.262 1.06745
10.274 1.06748
10.286 1.0675
10.298 1.06752
10.31 1.06754
10.322 1.06756
10.334 1.06759
10.346 1.06761
10.358 1.06763
10.37 1.06765
10.382 1.06767
10.394 1.06769
10.406 1.06772
10.418 1.06774
10.43 1.06776
10.442 1.06778
10.454 1.0678
10.466 1.06782
10.478 1.06784
10.49 1.06787
10.502 1.06789
10.514 1.06791
10.526 1.06793
10.538 1.06795
10.55 1.06797
10.562 1.06799
10.574 1.06801
10.586 1.06803
10.598 1.06805
10.61 1.06807
10.622 1.0681
10.634 1.06812
10.646 1.06814
10.658 1.06816
10.67 1.06818
10.682 1.0682
10.694 1.06822
10.706 1.06824
10.718 1.06826
10.73 1.06828
10.742 1.0683
10.754 1.06832
10.766 1.06834
10.778 1.06836
10.79 1.06838
10.802 1.0684
10.814 1.06842
10.826 1.06844
10.838 1.06846
10.85 1.06848
10.862 1.0685
10.874 1.06852
10.886 1.06854
10.898 1.06856
10.91 1.06858
10.922 1.0686
10.934 1.06862
10.946 1.06864
10.958 1.06866
10.97 1.06867
10.982 1.06869
10.994 1.06871
11.006 1.06873
11.018 1.06875
11.03 1.06877
11.042 1.06879
11.054 1.06881
11.066 1.06882
11.078 1.06884
11.09 1.06886
11.102 1.06888
11.114 1.0689
11.126 1.06891
11.138 1.06893
11.15 1.06895
11.162 1.06897
11.174 1.06898
11.186 1.069
11.198 1.06902
11.21 1.06904
11.222 1.06905
11.234 1.06907
11.246 1.06909
11.258 1.06911
11.27 1.06912
11.282 1.06914
11.294 1.06916
11.306 1.06918
11.318 1.06919
11.33 1.06921
11.342 1.06923
11.354 1.06924
11.366 1.06926
11.378 1.06928
11.39 1.0693
11.402 1.06931
11.414 1.06933
11.426 1.06935
11.438 1.06936
11.45 1.06938
11.462 1.0694
11.474 1.06941
11.486 1.06943
11.498 1.06945
11.51 1.06946
11.522 1.06948
11.534 1.0695
11.546 1.06951
11.558 1.06953
11.57 1.06955
11.582 1.06956
11.594 1.06958
11.606 1.0696
11.618 1.06961
11.63 1.06963
11.642 1.06964
11.654 1.06966
11.666 1.06968
11.678 1.06969
11.69 1.06971
11.702 1.06972
11.714 1.06974
11.726 1.06976
11.738 1.06977
11.75 1.06979
11.762 1.0698
11.774 1.06982
11.786 1.06984
11.798 1.06985
11.81 1.06987
11.822 1.06988
11.834 1.0699
11.846 1.06991
11.858 1.06993
11.87 1.06995
11.882 1.06996
11.894 1.06998
11.906 1.06999
11.918 1.07001
11.93 1.07002
11.942 1.07004
11.954 1.07005
11.966 1.07007
11.978 1.07008
11.99 1.0701


==> anc/N12Spec_Predicted.txt <==
# The probability density functions of the predicted beta spectra of N12:

Etrue  p.d.f.
0.005 1.24142e-06
0.015 3.50179e-06
0.025 5.30226e-06
0.035 6.88116e-06
0.045 8.3316e-06
0.055 9.69969e-06
0.065 1.10119e-05
0.075 1.22849e-05
0.085 1.35298e-05
0.095 1.47548e-05
0.105 1.59654e-05
0.115 1.71663e-05
0.125 1.83606e-05
0.135 1.9551e-05
0.145 2.07397e-05
0.155 2.19285e-05
0.165 2.31185e-05
0.175 2.43112e-05
0.185 2.55073e-05
0.195 2.67078e-05
0.205 2.79132e-05
0.215 2.91242e-05
0.225 3.03413e-05
0.235 3.15648e-05
0.245 3.27951e-05
0.255 3.40326e-05
0.265 3.52774e-05
0.275 3.65298e-05
0.285 3.779e-05
0.295 3.90582e-05
0.305 4.03344e-05
0.315 4.16188e-05
0.325 4.29115e-05
0.335 4.42125e-05
0.345 4.5522e-05
0.355 4.68399e-05
0.365 4.81664e-05
0.375 4.95014e-05
0.385 5.0845e-05
0.395 5.21971e-05
0.405 5.35578e-05
0.415 5.49271e-05
0.425 5.6305e-05
0.435 5.76914e-05
0.445 5.90864e-05
0.455 6.04898e-05
0.465 6.19018e-05
0.475 6.33222e-05
0.485 6.4751e-05
0.495 6.61883e-05
0.505 6.76338e-05
0.515 6.90877e-05
0.525 7.05498e-05
0.535 7.20202e-05
0.545 7.34987e-05
0.555 7.49853e-05
0.565 7.648e-05
0.575 7.79828e-05
0.585 7.94935e-05
0.595 8.10121e-05
0.605 8.25385e-05
0.615 8.40728e-05
0.625 8.56148e-05
0.635 8.71645e-05
0.645 8.87218e-05
0.655 9.02866e-05
0.665 9.1859e-05
0.675 9.34388e-05
0.685 9.5026e-05
0.695 9.66206e-05
0.705 9.82224e-05
0.715 9.98314e-05
0.725 0.000101447
0.735 0.000103071
0.745 0.000104701
0.755 0.000106338
0.765 0.000107982
0.775 0.000109633
0.785 0.000111291
0.795 0.000112955
0.805 0.000114626
0.815 0.000116304
0.825 0.000117988
0.835 0.000119678
0.845 0.000121375
0.855 0.000123078
0.865 0.000124788
0.875 0.000126503
0.885 0.000128225
0.895 0.000129953
0.905 0.000131687
0.915 0.000133427
0.925 0.000135172
0.935 0.000136924
0.945 0.000138681
0.955 0.000140444
0.965 0.000142213
0.975 0.000143987
0.985 0.000145766
0.995 0.000147551
1.005 0.000149342
1.015 0.000151138
1.025 0.000152939
1.035 0.000154745
1.045 0.000156556
1.055 0.000158373
1.065 0.000160194
1.075 0.000162021
1.085 0.000163852
1.095 0.000165688
1.105 0.000167529
1.115 0.000169375
1.125 0.000171225
1.135 0.00017308
1.145 0.00017494
1.155 0.000176804
1.165 0.000178672
1.175 0.000180545
1.185 0.000182422
1.195 0.000184304
1.205 0.000186189
1.215 0.000188079
1.225 0.000189973
1.235 0.000191871
1.245 0.000193773
1.255 0.000195679
1.265 0.000197588
1.275 0.000199502
1.285 0.000201419
1.295 0.00020334
1.305 0.000205265
1.315 0.000207193
1.325 0.000209125
1.335 0.00021106
1.345 0.000212999
1.355 0.000214941
1.365 0.000216886
1.375 0.000218835
1.385 0.000220787
1.395 0.000222742
1.405 0.000224701
1.415 0.000226662
1.425 0.000228627
1.435 0.000230594
1.445 0.000232565
1.455 0.000234538
1.465 0.000236514
1.475 0.000238493
1.485 0.000240475
1.495 0.000242459
1.505 0.000244446
1.515 0.000246436
1.525 0.000248428
1.535 0.000250422
1.545 0.00025242
1.555 0.000254419
1.565 0.000256421
1.575 0.000258425
1.585 0.000260432
1.595 0.000262441
1.605 0.000264452
1.615 0.000266465
1.625 0.00026848
1.635 0.000270497
1.645 0.000272516
1.655 0.000274538
1.665 0.000276561
1.675 0.000278586
1.685 0.000280613
1.695 0.000282642
1.705 0.000284672
1.715 0.000286704
1.725 0.000288738
1.735 0.000290774
1.745 0.000292811
1.755 0.00029485
1.765 0.00029689
1.775 0.000298932
1.785 0.000300975
1.795 0.000303019
1.805 0.000305065
1.815 0.000307113
1.825 0.000309161
1.835 0.000311211
1.845 0.000313262
1.855 0.000315314
1.865 0.000317368
1.875 0.000319422
1.885 0.000321478
1.895 0.000323534
1.905 0.000325592
1.915 0.00032765
1.925 0.00032971
1.935 0.00033177
1.945 0.000333832
1.955 0.000335894
1.965 0.000337957
1.975 0.00034002
1.985 0.000342085
1.995 0.00034415
2.005 0.000346216
2.015 0.000348282
2.025 0.000350349
2.035 0.000352417
2.045 0.000354485
2.055 0.000356554
2.065 0.000358623
2.075 0.000360693
2.085 0.000362763
2.095 0.000364833
2.105 0.000366904
2.115 0.000368975
2.125 0.000371047
2.135 0.000373119
2.145 0.000375191
2.155 0.000377263
2.165 0.000379336
2.175 0.000381409
2.185 0.000383482
2.195 0.000385555
2.205 0.000387628
2.215 0.000389701
2.225 0.000391774
2.235 0.000393848
2.245 0.000395921
2.255 0.000397994
2.265 0.000400067
2.275 0.000402141
2.285 0.000404214
2.295 0.000406287
2.305 0.00040836
2.315 0.000410433
2.325 0.000412505
2.335 0.000414578
2.345 0.00041665
2.355 0.000418722
2.365 0.000420793
2.375 0.000422865
2.385 0.000424936
2.395 0.000427007
2.405 0.000429077
2.415 0.000431148
2.425 0.000433217
2.435 0.000435287
2.445 0.000437356
2.455 0.000439424
2.465 0.000441493
2.475 0.00044356
2.485 0.000445628
2.495 0.000447694
2.505 0.000449761
2.515 0.000451826
2.525 0.000453892
2.535 0.000455956
2.545 0.00045802
2.555 0.000460084
2.565 0.000462147
2.575 0.000464209
2.585 0.000466271
2.595 0.000468332
2.605 0.000470393
2.615 0.000472453
2.625 0.000474512
2.635 0.00047657
2.645 0.000478628
2.655 0.000480685
2.665 0.000482742
2.675 0.000484798
2.685 0.000486853
2.695 0.000488907
2.705 0.00049096
2.715 0.000493013
2.725 0.000495065
2.735 0.000497116
2.745 0.000499167
2.755 0.000501217
2.765 0.000503266
2.775 0.000505314
2.785 0.000507361
2.795 0.000509407
2.805 0.000511453
2.815 0.000513498
2.825 0.000515542
2.835 0.000517585
2.845 0.000519628
2.855 0.000521669
2.865 0.00052371
2.875 0.00052575
2.885 0.000527789
2.895 0.000529827
2.905 0.000531864
2.915 0.000533901
2.925 0.000535936
2.935 0.000537971
2.945 0.000540005
2.955 0.000542038
2.965 0.00054407
2.975 0.000546101
2.985 0.000548131
2.995 0.000550161
3.005 0.000552189
3.015 0.000554217
3.025 0.000556244
3.035 0.00055827
3.045 0.000560295
3.055 0.00056232
3.065 0.000564343
3.075 0.000566366
3.085 0.000568388
3.095 0.000570409
3.105 0.000572429
3.115 0.000574448
3.125 0.000576466
3.135 0.000578484
3.145 0.000580501
3.155 0.000582516
3.165 0.000584532
3.175 0.000586546
3.185 0.000588559
3.195 0.000590572
3.205 0.000592584
3.215 0.000594595
3.225 0.000596605
3.235 0.000598615
3.245 0.000600624
3.255 0.000602632
3.265 0.000604639
3.275 0.000606646
3.285 0.000608652
3.295 0.000610657
3.305 0.000612661
3.315 0.000614665
3.325 0.000616668
3.335 0.000618671
3.345 0.000620672
3.355 0.000622674
3.365 0.000624674
3.375 0.000626674
3.385 0.000628673
3.395 0.000630672
3.405 0.00063267
3.415 0.000634667
3.425 0.000636664
3.435 0.000638661
3.445 0.000640657
3.455 0.000642652
3.465 0.000644647
3.475 0.000646641
3.485 0.000648635
3.495 0.000650629
3.505 0.000652622
3.515 0.000654614
3.525 0.000656606
3.535 0.000658598
3.545 0.00066059
3.555 0.000662581
3.565 0.000664572
3.575 0.000666562
3.585 0.000668552
3.595 0.000670542
3.605 0.000672532
3.615 0.00067452
3.625 0.000676505
3.635 0.000678487
3.645 0.000680466
3.655 0.000682442
3.665 0.000684414
3.675 0.000686383
3.685 0.000688349
3.695 0.000690312
3.705 0.000692271
3.715 0.000694227
3.725 0.000696179
3.735 0.000698129
3.745 0.000700074
3.755 0.000702017
3.765 0.000703956
3.775 0.000705891
3.785 0.000707824
3.795 0.000709752
3.805 0.000711677
3.815 0.000713599
3.825 0.000715517
3.835 0.000717431
3.845 0.000719342
3.855 0.000721249
3.865 0.000723153
3.875 0.000725052
3.885 0.000726949
3.895 0.000728841
3.905 0.00073073
3.915 0.000732615
3.925 0.000734497
3.935 0.000736374
3.945 0.000738248
3.955 0.000740118
3.965 0.000741985
3.975 0.000743847
3.985 0.000745706
3.995 0.00074756
4.005 0.000749411
4.015 0.000751258
4.025 0.000753101
4.035 0.00075494
4.045 0.000756775
4.055 0.000758606
4.065 0.000760434
4.075 0.000762257
4.085 0.000764076
4.095 0.000765891
4.105 0.000767702
4.115 0.000769509
4.125 0.000771312
4.135 0.000773111
4.145 0.000774906
4.155 0.000776696
4.165 0.000778483
4.175 0.000780265
4.185 0.000782043
4.195 0.000783817
4.205 0.000785587
4.215 0.000787352
4.225 0.000789114
4.235 0.000790871
4.245 0.000792623
4.255 0.000794372
4.265 0.000796116
4.275 0.000797856
4.285 0.000799591
4.295 0.000801322
4.305 0.000803049
4.315 0.000804772
4.325 0.00080649
4.335 0.000808204
4.345 0.000809913
4.355 0.000811618
4.365 0.000813318
4.375 0.000815014
4.385 0.000816706
4.395 0.000818393
4.405 0.000820075
4.415 0.000821753
4.425 0.000823427
4.435 0.000825096
4.445 0.000826761
4.455 0.000828421
4.465 0.000830076
4.475 0.000831727
4.485 0.000833373
4.495 0.000835015
4.505 0.000836652
4.515 0.000838285
4.525 0.000839912
4.535 0.000841536
4.545 0.000843154
4.555 0.000844768
4.565 0.000846377
4.575 0.000847982
4.585 0.000849582
4.595 0.000851177
4.605 0.000852767
4.615 0.000854353
4.625 0.000855934
4.635 0.00085751
4.645 0.000859082
4.655 0.000860648
4.665 0.00086221
4.675 0.000863768
4.685 0.00086532
4.695 0.000866868
4.705 0.00086841
4.715 0.000869948
4.725 0.000871481
4.735 0.00087301
4.745 0.000874533
4.755 0.000876052
4.765 0.000877565
4.775 0.000879074
4.785 0.000880578
4.795 0.000882077
4.805 0.000883572
4.815 0.000885061
4.825 0.000886545
4.835 0.000888025
4.845 0.000889499
4.855 0.000890969
4.865 0.000892433
4.875 0.000893893
4.885 0.000895348
4.895 0.000896798
4.905 0.000898242
4.915 0.000899682
4.925 0.000901117
4.935 0.000902547
4.945 0.000903972
4.955 0.000905392
4.965 0.000906806
4.975 0.000908216
4.985 0.000909621
4.995 0.000911021
5.005 0.000912416
5.015 0.000913806
5.025 0.00091519
5.035 0.00091657
5.045 0.000917944
5.055 0.000919314
5.065 0.000920678
5.075 0.000922038
5.085 0.000923392
5.095 0.000924741
5.105 0.000926085
5.115 0.000927424
5.125 0.000928758
5.135 0.000930087
5.145 0.000931411
5.155 0.00093273
5.165 0.000934043
5.175 0.000935352
5.185 0.000936655
5.195 0.000937953
5.205 0.000939246
5.215 0.000940534
5.225 0.000941817
5.235 0.000943095
5.245 0.000944367
5.255 0.000945635
5.265 0.000946897
5.275 0.000948154
5.285 0.000949406
5.295 0.000950653
5.305 0.000951895
5.315 0.000953131
5.325 0.000954363
5.335 0.000955589
5.345 0.00095681
5.355 0.000958026
5.365 0.000959237
5.375 0.000960443
5.385 0.000961643
5.395 0.000962838
5.405 0.000964028
5.415 0.000965213
5.425 0.000966393
5.435 0.000967568
5.445 0.000968737
5.455 0.000969901
5.465 0.00097106
5.475 0.000972214
5.485 0.000973363
5.495 0.000974507
5.505 0.000975645
5.515 0.000976778
5.525 0.000977907
5.535 0.00097903
5.545 0.000980147
5.555 0.00098126
5.565 0.000982367
5.575 0.000983469
5.585 0.000984567
5.595 0.000985658
5.605 0.000986745
5.615 0.000987827
5.625 0.000988903
5.635 0.000989974
5.645 0.00099104
5.655 0.000992102
5.665 0.000993157
5.675 0.000994208
5.685 0.000995253
5.695 0.000996294
5.705 0.000997329
5.715 0.000998359
5.725 0.000999384
5.735 0.0010004
5.745 0.00100142
5.755 0.00100243
5.765 0.00100343
5.775 0.00100443
5.785 0.00100543
5.795 0.00100641
5.805 0.0010074
5.815 0.00100838
5.825 0.00100935
5.835 0.00101032
5.845 0.00101128
5.855 0.00101224
5.865 0.0010132
5.875 0.00101414
5.885 0.00101509
5.895 0.00101602
5.905 0.00101696
5.915 0.00101789
5.925 0.00101881
5.935 0.00101973
5.945 0.00102064
5.955 0.00102155
5.965 0.00102245
5.975 0.00102335
5.985 0.00102424
5.995 0.00102513
6.005 0.00102601
6.015 0.00102689
6.025 0.00102776
6.035 0.00102862
6.045 0.00102948
6.055 0.00103034
6.065 0.00103119
6.075 0.00103203
6.085 0.00103286
6.095 0.00103369
6.105 0.00103452
6.115 0.00103534
6.125 0.00103615
6.135 0.00103695
6.145 0.00103775
6.155 0.00103855
6.165 0.00103934
6.175 0.00104012
6.185 0.00104089
6.195 0.00104166
6.205 0.00104242
6.215 0.00104318
6.225 0.00104393
6.235 0.00104468
6.245 0.00104542
6.255 0.00104615
6.265 0.00104688
6.275 0.0010476
6.285 0.00104831
6.295 0.00104902
6.305 0.00104972
6.315 0.00105042
6.325 0.00105111
6.335 0.0010518
6.345 0.00105248
6.355 0.00105315
6.365 0.00105381
6.375 0.00105447
6.385 0.00105513
6.395 0.00105578
6.405 0.00105642
6.415 0.00105705
6.425 0.00105768
6.435 0.00105831
6.445 0.00105893
6.455 0.00105954
6.465 0.00106014
6.475 0.00106074
6.485 0.00106134
6.495 0.00106192
6.505 0.0010625
6.515 0.00106308
6.525 0.00106365
6.535 0.00106421
6.545 0.00106477
6.555 0.00106532
6.565 0.00106587
6.575 0.0010664
6.585 0.00106694
6.595 0.00106746
6.605 0.00106798
6.615 0.0010685
6.625 0.00106901
6.635 0.00106951
6.645 0.00107001
6.655 0.0010705
6.665 0.00107098
6.675 0.00107146
6.685 0.00107193
6.695 0.0010724
6.705 0.00107286
6.715 0.00107331
6.725 0.00107376
6.735 0.00107421
6.745 0.00107464
6.755 0.00107507
6.765 0.0010755
6.775 0.00107591
6.785 0.00107633
6.795 0.00107673
6.805 0.00107713
6.815 0.00107753
6.825 0.00107792
6.835 0.0010783
6.845 0.00107867
6.855 0.00107905
6.865 0.00107941
6.875 0.00107977
6.885 0.00108012
6.895 0.00108047
6.905 0.00108081
6.915 0.00108114
6.925 0.00108147
6.935 0.00108179
6.945 0.00108211
6.955 0.00108242
6.965 0.00108273
6.975 0.00108303
6.985 0.00108332
6.995 0.00108361
7.005 0.00108389
7.015 0.00108416
7.025 0.00108443
7.035 0.0010847
7.045 0.00108495
7.055 0.00108521
7.065 0.00108545
7.075 0.00108569
7.085 0.00108593
7.095 0.00108616
7.105 0.00108638
7.115 0.0010866
7.125 0.00108681
7.135 0.00108701
7.145 0.00108721
7.155 0.0010874
7.165 0.00108759
7.175 0.00108777
7.185 0.00108795
7.195 0.00108812
7.205 0.00108829
7.215 0.00108844
7.225 0.0010886
7.235 0.00108874
7.245 0.00108889
7.255 0.00108902
7.265 0.00108915
7.275 0.00108928
7.285 0.00108939
7.295 0.00108951
7.305 0.00108961
7.315 0.00108972
7.325 0.00108981
7.335 0.0010899
7.345 0.00108999
7.355 0.00109007
7.365 0.00109014
7.375 0.00109021
7.385 0.00109027
7.395 0.00109032
7.405 0.00109038
7.415 0.00109042
7.425 0.00109046
7.435 0.00109049
7.445 0.00109052
7.455 0.00109055
7.465 0.00109056
7.475 0.00109057
7.485 0.00109058
7.495 0.00109058
7.505 0.00109058
7.515 0.00109056
7.525 0.00109055
7.535 0.00109053
7.545 0.0010905
7.555 0.00109047
7.565 0.00109043
7.575 0.00109039
7.585 0.00109034
7.595 0.00109028
7.605 0.00109022
7.615 0.00109016
7.625 0.00109009
7.635 0.00109001
7.645 0.00108993
7.655 0.00108984
7.665 0.00108975
7.675 0.00108966
7.685 0.00108955
7.695 0.00108944
7.705 0.00108933
7.715 0.00108921
7.725 0.00108909
7.735 0.00108896
7.745 0.00108883
7.755 0.00108869
7.765 0.00108854
7.775 0.00108839
7.785 0.00108823
7.795 0.00108807
7.805 0.00108791
7.815 0.00108774
7.825 0.00108756
7.835 0.00108738
7.845 0.00108719
7.855 0.001087
7.865 0.0010868
7.875 0.0010866
7.885 0.0010864
7.895 0.00108618
7.905 0.00108597
7.915 0.00108574
7.925 0.00108552
7.935 0.00108529
7.945 0.00108505
7.955 0.00108481
7.965 0.00108456
7.975 0.00108431
7.985 0.00108405
7.995 0.00108379
8.005 0.00108352
8.015 0.00108325
8.025 0.00108297
8.035 0.00108269
8.045 0.0010824
8.055 0.00108211
8.065 0.00108181
8.075 0.00108151
8.085 0.00108121
8.095 0.0010809
8.105 0.00108058
8.115 0.00108026
8.125 0.00107993
8.135 0.0010796
8.145 0.00107927
8.155 0.00107893
8.165 0.00107859
8.175 0.00107824
8.185 0.00107788
8.195 0.00107753
8.205 0.00107716
8.215 0.0010768
8.225 0.00107642
8.235 0.00107605
8.245 0.00107567
8.255 0.00107528
8.265 0.00107489
8.275 0.0010745
8.285 0.0010741
8.295 0.00107369
8.305 0.00107328
8.315 0.00107287
8.325 0.00107245
8.335 0.00107203
8.345 0.00107161
8.355 0.00107118
8.365 0.00107074
8.375 0.0010703
8.385 0.00106986
8.395 0.00106941
8.405 0.00106896
8.415 0.0010685
8.425 0.00106804
8.435 0.00106757
8.445 0.00106711
8.455 0.00106663
8.465 0.00106615
8.475 0.00106567
8.485 0.00106519
8.495 0.0010647
8.505 0.0010642
8.515 0.0010637
8.525 0.0010632
8.535 0.00106269
8.545 0.00106218
8.555 0.00106167
8.565 0.00106115
8.575 0.00106063
8.585 0.0010601
8.595 0.00105957
8.605 0.00105903
8.615 0.00105849
8.625 0.00105795
8.635 0.00105741
8.645 0.00105685
8.655 0.0010563
8.665 0.00105574
8.675 0.00105518
8.685 0.00105461
8.695 0.00105403
8.705 0.00105345
8.715 0.00105286
8.725 0.00105227
8.735 0.00105167
8.745 0.00105107
8.755 0.00105046
8.765 0.00104984
8.775 0.00104922
8.785 0.00104859
8.795 0.00104796
8.805 0.00104732
8.815 0.00104667
8.825 0.00104602
8.835 0.00104536
8.845 0.0010447
8.855 0.00104403
8.865 0.00104335
8.875 0.00104267
8.885 0.00104199
8.895 0.00104129
8.905 0.0010406
8.915 0.00103989
8.925 0.00103918
8.935 0.00103847
8.945 0.00103775
8.955 0.00103702
8.965 0.00103629
8.975 0.00103555
8.985 0.00103481
8.995 0.00103406
9.005 0.0010333
9.015 0.00103254
9.025 0.00103178
9.035 0.001031
9.045 0.00103023
9.055 0.00102944
9.065 0.00102865
9.075 0.00102786
9.085 0.00102706
9.095 0.00102625
9.105 0.00102544
9.115 0.00102462
9.125 0.0010238
9.135 0.00102297
9.145 0.00102214
9.155 0.0010213
9.165 0.00102046
9.175 0.00101961
9.185 0.00101875
9.195 0.00101789
9.205 0.00101702
9.215 0.00101615
9.225 0.00101527
9.235 0.00101439
9.245 0.0010135
9.255 0.0010126
9.265 0.0010117
9.275 0.0010108
9.285 0.00100989
9.295 0.00100897
9.305 0.00100805
9.315 0.00100712
9.325 0.00100619
9.335 0.00100525
9.345 0.00100431
9.355 0.00100336
9.365 0.00100241
9.375 0.00100145
9.385 0.00100048
9.395 0.000999513
9.405 0.000998537
9.415 0.000997557
9.425 0.000996571
9.435 0.00099558
9.445 0.000994583
9.455 0.000993581
9.465 0.000992574
9.475 0.000991562
9.485 0.000990544
9.495 0.000989522
9.505 0.000988494
9.515 0.00098746
9.525 0.000986422
9.535 0.000985378
9.545 0.00098433
9.555 0.000983276
9.565 0.000982216
9.575 0.000981152
9.585 0.000980083
9.595 0.000979008
9.605 0.000977929
9.615 0.000976844
9.625 0.000975754
9.635 0.000974659
9.645 0.000973559
9.655 0.000972454
9.665 0.000971344
9.675 0.000970229
9.685 0.000969109
9.695 0.000967984
9.705 0.000966854
9.715 0.000965719
9.725 0.000964579
9.735 0.000963434
9.745 0.000962284
9.755 0.000961129
9.765 0.000959969
9.775 0.000958804
9.785 0.000957635
9.795 0.00095646
9.805 0.000955281
9.815 0.000954096
9.825 0.000952907
9.835 0.000951713
9.845 0.000950514
9.855 0.000949311
9.865 0.000948102
9.875 0.000946889
9.885 0.000945671
9.895 0.000944448
9.905 0.000943221
9.915 0.000941988
9.925 0.000940751
9.935 0.00093951
9.945 0.000938263
9.955 0.000937012
9.965 0.000935756
9.975 0.000934496
9.985 0.000933231
9.995 0.000931961
10.005 0.000930687
10.015 0.000929408
10.025 0.000928124
10.035 0.000926836
10.045 0.000925543
10.055 0.000924246
10.065 0.000922944
10.075 0.000921638
10.085 0.000920327
10.095 0.000919012
10.105 0.000917692
10.115 0.000916368
10.125 0.000915039
10.135 0.000913706
10.145 0.000912368
10.155 0.000911026
10.165 0.00090968
10.175 0.000908329
10.185 0.000906973
10.195 0.000905614
10.205 0.00090425
10.215 0.000902881
10.225 0.000901509
10.235 0.000900132
10.245 0.000898751
10.255 0.000897365
10.265 0.000895976
10.275 0.000894582
10.285 0.000893184
10.295 0.000891781
10.305 0.000890374
10.315 0.000888964
10.325 0.000887549
10.335 0.00088613
10.345 0.000884706
10.355 0.000883279
10.365 0.000881848
10.375 0.000880412
10.385 0.000878972
10.395 0.000877529
10.405 0.000876081
10.415 0.000874629
10.425 0.000873173
10.435 0.000871713
10.445 0.00087025
10.455 0.000868782
10.465 0.00086731
10.475 0.000865834
10.485 0.000864355
10.495 0.000862871
10.505 0.000861384
10.515 0.000859893
10.525 0.000858397
10.535 0.000856898
10.545 0.000855396
10.555 0.000853889
10.565 0.000852379
10.575 0.000850864
10.585 0.000849346
10.595 0.000847825
10.605 0.000846299
10.615 0.00084477
10.625 0.000843237
10.635 0.000841701
10.645 0.000840161
10.655 0.000838617
10.665 0.000837069
10.675 0.000835518
10.685 0.000833964
10.695 0.000832405
10.705 0.000830844
10.715 0.000829278
10.725 0.000827709
10.735 0.000826137
10.745 0.000824561
10.755 0.000822982
10.765 0.000821399
10.775 0.000819813
10.785 0.000818223
10.795 0.00081663
10.805 0.000815033
10.815 0.000813433
10.825 0.00081183
10.835 0.000810224
10.845 0.000808614
10.855 0.000807001
10.865 0.000805384
10.875 0.000803765
10.885 0.000802142
10.895 0.000800515
10.905 0.000798886
10.915 0.000797254
10.925 0.000795618
10.935 0.000793979
10.945 0.000792337
10.955 0.000790692
10.965 0.000789043
10.975 0.000787392
10.985 0.000785737
10.995 0.00078408
11.005 0.000782419
11.015 0.000780756
11.025 0.000779089
11.035 0.00077742
11.045 0.000775747
11.055 0.000774072
11.065 0.000772394
11.075 0.000770713
11.085 0.000769029
11.095 0.000767342
11.105 0.000765652
11.115 0.000763959
11.125 0.000762264
11.135 0.000760566
11.145 0.000758865
11.155 0.000757161
11.165 0.000755455
11.175 0.000753746
11.185 0.000752034
11.195 0.000750319
11.205 0.000748602
11.215 0.000746882
11.225 0.00074516
11.235 0.000743435
11.245 0.000741708
11.255 0.000739978
11.265 0.000738245
11.275 0.00073651
11.285 0.000734772
11.295 0.000733032
11.305 0.00073129
11.315 0.000729545
11.325 0.000727798
11.335 0.000726048
11.345 0.000724296
11.355 0.000722541
11.365 0.000720785
11.375 0.000719025
11.385 0.000717264
11.395 0.0007155
11.405 0.000713734
11.415 0.000711966
11.425 0.000710196
11.435 0.000708424
11.445 0.000706649
11.455 0.000704872
11.465 0.000703093
11.475 0.000701312
11.485 0.000699529
11.495 0.000697744
11.505 0.000695957
11.515 0.000694168
11.525 0.000692377
11.535 0.000690583
11.545 0.000688788
11.555 0.000686991
11.565 0.000685192
11.575 0.000683391
11.585 0.000681589
11.595 0.000679784
11.605 0.000677978
11.615 0.00067617
11.625 0.00067436
11.635 0.000672548
11.645 0.000670735
11.655 0.000668919
11.665 0.000667102
11.675 0.000665284
11.685 0.000663464
11.695 0.000661642
11.705 0.000659819
11.715 0.000657994
11.725 0.000656167
11.735 0.000654339
11.745 0.000652509
11.755 0.000650678
11.765 0.000648846
11.775 0.000647012
11.785 0.000645176
11.795 0.000643339
11.805 0.000641501
11.815 0.000639662
11.825 0.000637821
11.835 0.000635979
11.845 0.000634135
11.855 0.00063229
11.865 0.000630444
11.875 0.000628597
11.885 0.000626748
11.895 0.000624898
11.905 0.000623046
11.915 0.000621192
11.925 0.000619336
11.935 0.000617479
11.945 0.00061562
11.955 0.00061376
11.965 0.000611898
11.975 0.000610034
11.985 0.000608169
11.995 0.000606302
12.005 0.000604433
12.015 0.000602563
12.025 0.000600692
12.035 0.000598819
12.045 0.000596945
12.055 0.000595069
12.065 0.000593192
12.075 0.000591313
12.085 0.000589433
12.095 0.000587552
12.105 0.000585669
12.115 0.000583785
12.125 0.0005819
12.135 0.000580013
12.145 0.000578126
12.155 0.000576237
12.165 0.000574347
12.175 0.000572455
12.185 0.000570563
12.195 0.000568669
12.205 0.000566775
12.215 0.000564879
12.225 0.000562982
12.235 0.000561084
12.245 0.000559185
12.255 0.000557285
12.265 0.000555384
12.275 0.000553482
12.285 0.000551579
12.295 0.000549676
12.305 0.000547771
12.315 0.000545865
12.325 0.000543959
12.335 0.000542052
12.345 0.000540144
12.355 0.000538235
12.365 0.000536326
12.375 0.000534415
12.385 0.000532504
12.395 0.000530593
12.405 0.000528681
12.415 0.000526768
12.425 0.000524854
12.435 0.00052294
12.445 0.000521025
12.455 0.00051911
12.465 0.000517194
12.475 0.000515277
12.485 0.000513361
12.495 0.000511443
12.505 0.000509526
12.515 0.000507607
12.525 0.000505689
12.535 0.00050377
12.545 0.000501851
12.555 0.000499931
12.565 0.000498011
12.575 0.000496091
12.585 0.000494171
12.595 0.00049225
12.605 0.000490329
12.615 0.000488408
12.625 0.000486487
12.635 0.000484566
12.645 0.000482644
12.655 0.000480723
12.665 0.000478801
12.675 0.00047688
12.685 0.000474958
12.695 0.000473036
12.705 0.000471115
12.715 0.000469193
12.725 0.000467272
12.735 0.00046535
12.745 0.000463429
12.755 0.000461508
12.765 0.000459587
12.775 0.000457666
12.785 0.000455746
12.795 0.000453826
12.805 0.000451906
12.815 0.000449986
12.825 0.000448067
12.835 0.000446148
12.845 0.000444229
12.855 0.000442311
12.865 0.000440393
12.875 0.000438476
12.885 0.000436559
12.895 0.000434643
12.905 0.000432727
12.915 0.000430812
12.925 0.000428897
12.935 0.000426983
12.945 0.000425069
12.955 0.000423157
12.965 0.000421244
12.975 0.000419333
12.985 0.000417422
12.995 0.000415512
13.005 0.000413603
13.015 0.000411694
13.025 0.000409787
13.035 0.00040788
13.045 0.000405974
13.055 0.000404069
13.065 0.000402165
13.075 0.000400262
13.085 0.00039836
13.095 0.000396459
13.105 0.000394558
13.115 0.000392659
13.125 0.000390761
13.135 0.000388864
13.145 0.000386969
13.155 0.000385074
13.165 0.000383181
13.175 0.000381289
13.185 0.000379398
13.195 0.000377508
13.205 0.000375619
13.215 0.000373732
13.225 0.000371847
13.235 0.000369962
13.245 0.000368079
13.255 0.000366198
13.265 0.000364317
13.275 0.000362439
13.285 0.000360562
13.295 0.000358686
13.305 0.000356812
13.315 0.000354939
13.325 0.000353068
13.335 0.000351199
13.345 0.000349332
13.355 0.000347466
13.365 0.000345601
13.375 0.000343739
13.385 0.000341878
13.395 0.000340019
13.405 0.000338162
13.415 0.000336307
13.425 0.000334454
13.435 0.000332602
13.445 0.000330753
13.455 0.000328905
13.465 0.000327059
13.475 0.000325216
13.485 0.000323374
13.495 0.000321535
13.505 0.000319697
13.515 0.000317862
13.525 0.000316029
13.535 0.000314198
13.545 0.000312369
13.555 0.000310543
13.565 0.000308718
13.575 0.000306896
13.585 0.000305077
13.595 0.000303259
13.605 0.000301445
13.615 0.000299632
13.625 0.000297822
13.635 0.000296014
13.645 0.000294209
13.655 0.000292406
13.665 0.000290606
13.675 0.000288809
13.685 0.000287014
13.695 0.000285221
13.705 0.000283432
13.715 0.000281645
13.725 0.00027986
13.735 0.000278079
13.745 0.0002763
13.755 0.000274524
13.765 0.000272751
13.775 0.00027098
13.785 0.000269213
13.795 0.000267448
13.805 0.000265687
13.815 0.000263928
13.825 0.000262172
13.835 0.00026042
13.845 0.00025867
13.855 0.000256924
13.865 0.00025518
13.875 0.00025344
13.885 0.000251703
13.895 0.000249969
13.905 0.000248238
13.915 0.000246511
13.925 0.000244787
13.935 0.000243066
13.945 0.000241348
13.955 0.000239634
13.965 0.000237924
13.975 0.000236216
13.985 0.000234513
13.995 0.000232812
14.005 0.000231115
14.015 0.000229422
14.025 0.000227733
14.035 0.000226047
14.045 0.000224364
14.055 0.000222685
14.065 0.00022101
14.075 0.000219339
14.085 0.000217671
14.095 0.000216008
14.105 0.000214348
14.115 0.000212692
14.125 0.000211039
14.135 0.000209391
14.145 0.000207747
14.155 0.000206106
14.165 0.00020447
14.175 0.000202838
14.185 0.000201209
14.195 0.000199585
14.205 0.000197965
14.215 0.000196349
14.225 0.000194737
14.235 0.00019313
14.245 0.000191526
14.255 0.000189927
14.265 0.000188333
14.275 0.000186742
14.285 0.000185156
14.295 0.000183575
14.305 0.000181997
14.315 0.000180425
14.325 0.000178856
14.335 0.000177293
14.345 0.000175733
14.355 0.000174179
14.365 0.000172629
14.375 0.000171083
14.385 0.000169543
14.395 0.000168007
14.405 0.000166476
14.415 0.000164949
14.425 0.000163427
14.435 0.000161911
14.445 0.000160399
14.455 0.000158892
14.465 0.000157389
14.475 0.000155892
14.485 0.0001544
14.495 0.000152913
14.505 0.000151431
14.515 0.000149954
14.525 0.000148482
14.535 0.000147015
14.545 0.000145553
14.555 0.000144097
14.565 0.000142646
14.575 0.0001412
14.585 0.000139759
14.595 0.000138324
14.605 0.000136894
14.615 0.00013547
14.625 0.000134051
14.635 0.000132637
14.645 0.000131229
14.655 0.000129827
14.665 0.00012843
14.675 0.000127039
14.685 0.000125653
14.695 0.000124273
14.705 0.000122898
14.715 0.00012153
14.725 0.000120167
14.735 0.00011881
14.745 0.000117458
14.755 0.000116113
14.765 0.000114773
14.775 0.00011344
14.785 0.000112112
14.795 0.000110791
14.805 0.000109475
14.815 0.000108165
14.825 0.000106862
14.835 0.000105564
14.845 0.000104273
14.855 0.000102988
14.865 0.000101709
14.875 0.000100437
14.885 9.91704e-05
14.895 9.79104e-05
14.905 9.66568e-05
14.915 9.54096e-05
14.925 9.41687e-05
14.935 9.29344e-05
14.945 9.17065e-05
14.955 9.04851e-05
14.965 8.92703e-05
14.975 8.8062e-05
14.985 8.68604e-05
14.995 8.56654e-05
15.005 8.44771e-05
15.015 8.32956e-05
15.025 8.21208e-05
15.035 8.09527e-05
15.045 7.97915e-05
15.055 7.86372e-05
15.065 7.74897e-05
15.075 7.63492e-05
15.085 7.52156e-05
15.095 7.4089e-05
15.105 7.29694e-05
15.115 7.18569e-05
15.125 7.07515e-05
15.135 6.96532e-05
15.145 6.8562e-05
15.155 6.74781e-05
15.165 6.64014e-05
15.175 6.53319e-05
15.185 6.42697e-05
15.195 6.32149e-05
15.205 6.21675e-05
15.215 6.11274e-05
15.225 6.00948e-05
15.235 5.90696e-05
15.245 5.8052e-05
15.255 5.70419e-05
15.265 5.60393e-05
15.275 5.50444e-05
15.285 5.40571e-05
15.295 5.30775e-05
15.305 5.21056e-05
15.315 5.11415e-05
15.325 5.01851e-05
15.335 4.92366e-05
15.345 4.82959e-05
15.355 4.73631e-05
15.365 4.64382e-05
15.375 4.55212e-05
15.385 4.46123e-05
15.395 4.37114e-05
15.405 4.28185e-05
15.415 4.19338e-05
15.425 4.10572e-05
15.435 4.01887e-05
15.445 3.93285e-05
15.455 3.84765e-05
15.465 3.76327e-05
15.475 3.67973e-05
15.485 3.59702e-05
15.495 3.51515e-05
15.505 3.43413e-05
15.515 3.35394e-05
15.525 3.27461e-05
15.535 3.19613e-05
15.545 3.1185e-05
15.555 3.04174e-05
15.565 2.96583e-05
15.575 2.8908e-05
15.585 2.81663e-05
15.595 2.74334e-05
15.605 2.67092e-05
15.615 2.59939e-05
15.625 2.52874e-05
15.635 2.45898e-05
15.645 2.39011e-05
15.655 2.32213e-05
15.665 2.25506e-05
15.675 2.18889e-05
15.685 2.12362e-05
15.695 2.05926e-05
15.705 1.99582e-05
15.715 1.9333e-05
15.725 1.87169e-05
15.735 1.81101e-05
15.745 1.75126e-05
15.755 1.69244e-05
15.765 1.63456e-05
15.775 1.57761e-05
15.785 1.52161e-05
15.795 1.46655e-05
15.805 1.41245e-05
15.815 1.35929e-05
15.825 1.3071e-05
15.835 1.25587e-05
15.845 1.2056e-05
15.855 1.1563e-05
15.865 1.10797e-05
15.875 1.06062e-05
15.885 1.01424e-05
15.895 9.68855e-06
15.905 9.24452e-06
15.915 8.81041e-06
15.925 8.38624e-06
15.935 7.97204e-06
15.945 7.56787e-06
15.955 7.17376e-06
15.965 6.78973e-06
15.975 6.41584e-06
15.985 6.05212e-06
15.995 5.6986e-06
16.005 5.35532e-06
16.015 5.02232e-06
16.025 4.69964e-06
16.035 4.38732e-06
16.045 4.08539e-06
16.055 3.79389e-06
16.065 3.51286e-06
16.075 3.24233e-06
16.085 2.98235e-06
16.095 2.73295e-06
16.105 2.49416e-06
16.115 2.26604e-06
16.125 2.04861e-06
16.135 1.84191e-06
16.145 1.64598e-06
16.155 1.46086e-06
16.165 1.28659e-06
16.175 1.12321e-06
16.185 9.70742e-07
16.195 8.29238e-07
16.205 6.98734e-07
16.215 5.79267e-07
16.225 4.70876e-07
16.235 3.73599e-07
16.245 2.87474e-07
16.255 2.12539e-07
16.265 1.48833e-07
16.275 9.63948e-08
16.285 5.52621e-08
16.295 2.54737e-08
16.305 7.06799e-09
16.315 8.36747e-11
16.325 0
16.335 0
16.345 0
16.355 0
16.365 0
16.375 0
16.385 0
16.395 0
16.405 0
16.415 0
16.425 0
16.435 0
16.445 0
16.455 0
16.465 0
16.475 0
16.485 0
16.495 0
16.505 0
16.515 0
16.525 0
16.535 0
16.545 0
16.555 0
16.565 0
16.575 0
16.585 0
16.595 0
16.605 0
16.615 0
16.625 0
16.635 0
16.645 0
16.655 0
16.665 0
16.675 0
16.685 0
16.695 0
16.705 0
16.715 0
16.725 0
16.735 0
16.745 0
16.755 0
16.765 0
16.775 0
16.785 0
16.795 0
16.805 0
16.815 0
16.825 0
16.835 0
16.845 0
16.855 0
16.865 0
16.875 0
16.885 0
16.895 0
16.905 0
16.915 0
16.925 0
16.935 0
16.945 0
16.955 0
16.965 0
16.975 0
16.985 0
16.995 0
17.005 0
17.015 0
17.025 0
17.035 0
17.045 0
17.055 0
17.065 0
17.075 0
17.085 0
17.095 0
17.105 0
17.115 0
17.125 0
17.135 0
17.145 0
17.155 0
17.165 0
17.175 0
17.185 0
17.195 0
17.205 0
17.215 0
17.225 0
17.235 0
17.245 0
17.255 0
17.265 0
17.275 0
17.285 0
17.295 0
17.305 0
17.315 0
17.325 0
17.335 0
17.345 0
17.355 0
17.365 0
17.375 0
17.385 0
17.395 0
17.405 0
17.415 0
17.425 0
17.435 0
17.445 0
17.455 0
17.465 0
17.475 0
17.485 0
17.495 0
17.505 0
17.515 0
17.525 0
17.535 0
17.545 0
17.555 0
17.565 0
17.575 0
17.585 0
17.595 0
17.605 0
17.615 0
17.625 0
17.635 0
17.645 0
17.655 0
17.665 0
17.675 0
17.685 0
17.695 0
17.705 0
17.715 0
17.725 0
17.735 0
17.745 0
17.755 0
17.765 0
17.775 0
17.785 0
17.795 0
17.805 0
17.815 0
17.825 0
17.835 0
17.845 0
17.855 0
17.865 0
17.875 0
17.885 0
17.895 0
17.905 0
17.915 0
17.925 0
17.935 0
17.945 0
17.955 0
17.965 0
17.975 0
17.985 0
17.995 0
18.005 0
18.015 0
18.025 0
18.035 0
18.045 0
18.055 0
18.065 0
18.075 0
18.085 0
18.095 0
18.105 0
18.115 0
18.125 0
18.135 0
18.145 0
18.155 0
18.165 0
18.175 0
18.185 0
18.195 0
18.205 0
18.215 0
18.225 0
18.235 0
18.245 0
18.255 0
18.265 0
18.275 0
18.285 0
18.295 0
18.305 0
18.315 0
18.325 0
18.335 0
18.345 0
18.355 0
18.365 0
18.375 0
18.385 0
18.395 0
18.405 0
18.415 0
18.425 0
18.435 0
18.445 0
18.455 0
18.465 0
18.475 0
18.485 0
18.495 0
18.505 0
18.515 0
18.525 0
18.535 0
18.545 0
18.555 0
18.565 0
18.575 0
18.585 0
18.595 0
18.605 0
18.615 0
18.625 0
18.635 0
18.645 0
18.655 0
18.665 0
18.675 0
18.685 0
18.695 0
18.705 0
18.715 0
18.725 0
18.735 0
18.745 0
18.755 0
18.765 0
18.775 0
18.785 0
18.795 0
18.805 0
18.815 0
18.825 0
18.835 0
18.845 0
18.855 0
18.865 0
18.875 0
18.885 0
18.895 0
18.905 0
18.915 0
18.925 0
18.935 0
18.945 0
18.955 0
18.965 0
18.975 0
18.985 0
18.995 0
19.005 0
19.015 0
19.025 0
19.035 0
19.045 0
19.055 0
19.065 0
19.075 0
19.085 0
19.095 0
19.105 0
19.115 0
19.125 0
19.135 0
19.145 0
19.155 0
19.165 0
19.175 0
19.185 0
19.195 0
19.205 0
19.215 0
19.225 0
19.235 0
19.245 0
19.255 0
19.265 0
19.275 0
19.285 0
19.295 0
19.305 0
19.315 0
19.325 0
19.335 0
19.345 0
19.355 0
19.365 0
19.375 0
19.385 0
19.395 0
19.405 0
19.415 0
19.425 0
19.435 0
19.445 0
19.455 0
19.465 0
19.475 0
19.485 0
19.495 0
19.505 0
19.515 0
19.525 0
19.535 0
19.545 0
19.555 0
19.565 0
19.575 0
19.585 0
19.595 0
19.605 0
19.615 0
19.625 0
19.635 0
19.645 0
19.655 0
19.665 0
19.675 0
19.685 0
19.695 0
19.705 0
19.715 0
19.725 0
19.735 0
19.745 0
19.755 0
19.765 0
19.775 0
19.785 0
19.795 0
19.805 0
19.815 0
19.825 0
19.835 0
19.845 0
19.855 0
19.865 0
19.875 0
19.885 0
19.895 0
19.905 0
19.915 0
19.925 0
19.935 0
19.945 0
19.955 0
19.965 0
19.975 0
19.985 0
19.995 0

